The Conundrum of Diffuse Basis Sets: A Blessing for Accuracy yet a Curse for Sparsity

Diffuse atomic orbital basis sets have proven to be essential to obtain accurate interaction energies, especially in regard to non-covalent interactions. However, they also have a detrimental impact on the sparsity of the one-particle density matrix (1-PDM), to a degree stronger than the spatial extent of the basis functions alone could explain. This is despite the fact that the matrix elements of the 1-PDM of insulators (systems with significant HOMO-LUMO gaps) are expected to decay exponentially with increasing real-space distance from the diagonal and the asymptotic decay rate is expected to have a well-defined basis set limit. The observed low sparsity of the 1-PDM appears to be independent of representation and even persists after projecting the 1-PDM onto a real-space grid, leading to the conclusion that this "curse of sparsity" is solely a basis set artifact, which, counterintuitively, becomes worse for larger basis sets, seemingly contradicting the notion of a well-defined basis set limit. We show that this is a consequence of the low locality of the contra-variant basis functions as quantified by the inverse overlap matrix $\mathbf{S}^{-1}$ being significantly less sparse than its covariant dual. Introducing the model system of an infinite non-interacting chain of helium atoms, we are able to quantify the exponential decay rate to be proportional to the diffuseness as well as local incompleteness of the basis set, meaning small and diffuse basis sets are affected the most. Finally, we propose one solution to the conundrum in the form of the complementary auxiliary basis set (CABS) singles correction in combination with compact, low l-quantum-number basis sets, showing promising results for non-covalent interactions.

==> anc/ASCDB/META-INF/manifest.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<manifest:manifest xmlns:manifest="urn:oasis:names:tc:opendocument:xmlns:manifest:1.0" manifest:version="1.3" xmlns:loext="urn:org:documentfoundation:names:experimental:office:xmlns:loext:1.0">
 <manifest:file-entry manifest:full-path="/" manifest:version="1.3" manifest:media-type="application/vnd.oasis.opendocument.spreadsheet"/>
 <manifest:file-entry manifest:full-path="Configurations2/" manifest:media-type="application/vnd.sun.xml.ui.configuration"/>
 <manifest:file-entry manifest:full-path="manifest.rdf" manifest:media-type="application/rdf+xml"/>
 <manifest:file-entry manifest:full-path="meta.xml" manifest:media-type="text/xml"/>
 <manifest:file-entry manifest:full-path="styles.xml" manifest:media-type="text/xml"/>
 <manifest:file-entry manifest:full-path="content.xml" manifest:media-type="text/xml"/>
 <manifest:file-entry manifest:full-path="settings.xml" manifest:media-type="text/xml"/>
 <manifest:file-entry manifest:full-path="Thumbnails/thumbnail.png" manifest:media-type="image/png"/>
</manifest:manifest>

==> anc/ASCDB/manifest.rdf <==
<?xml version="1.0" encoding="utf-8"?>
<rdf:RDF xmlns:rdf="http://www.w3.org/1999/02/22-rdf-syntax-ns#">
  <rdf:Description rdf:about="styles.xml">
    <rdf:type rdf:resource="http://docs.oasis-open.org/ns/office/1.2/meta/odf#StylesFile"/>
  </rdf:Description>
  <rdf:Description rdf:about="">
    <ns0:hasPart xmlns:ns0="http://docs.oasis-open.org/ns/office/1.2/meta/pkg#" rdf:resource="styles.xml"/>
  </rdf:Description>
  <rdf:Description rdf:about="content.xml">
    <rdf:type rdf:resource="http://docs.oasis-open.org/ns/office/1.2/meta/odf#ContentFile"/>
  </rdf:Description>
  <rdf:Description rdf:about="">
    <ns0:hasPart xmlns:ns0="http://docs.oasis-open.org/ns/office/1.2/meta/pkg#" rdf:resource="content.xml"/>
  </rdf:Description>
  <rdf:Description rdf:about="">
    <rdf:type rdf:resource="http://docs.oasis-open.org/ns/office/1.2/meta/pkg#Document"/>
  </rdf:Description>
</rdf:RDF>


==> anc/ASCDB/meta.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<office:document-meta xmlns:grddl="http://www.w3.org/2003/g/data-view#" xmlns:meta="urn:oasis:names:tc:opendocument:xmlns:meta:1.0" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:ooo="http://openoffice.org/2004/office" xmlns:office="urn:oasis:names:tc:opendocument:xmlns:office:1.0" office:version="1.3"><office:meta><meta:initial-creator>Pierpaolo Morgante</meta:initial-creator><meta:creation-date>2019-06-06T18:11:58</meta:creation-date><dc:date>2020-07-30T13:41:02.032126198</dc:date><meta:generator>LibreOffice/7.3.7.2$Linux_X86_64 LibreOffice_project/30$Build-2</meta:generator><meta:editing-duration>P2DT3H44M20S</meta:editing-duration><meta:editing-cycles>36</meta:editing-cycles><meta:document-statistic meta:table-count="3" meta:cell-count="7499" meta:object-count="0"/><meta:user-defined meta:name="AppVersion">15.0300</meta:user-defined><meta:user-defined meta:name="DocSecurity" meta:value-type="float">0</meta:user-defined><meta:user-defined meta:name="HyperlinksChanged" meta:value-type="boolean">false</meta:user-defined><meta:user-defined meta:name="LinksUpToDate" meta:value-type="boolean">false</meta:user-defined><meta:user-defined meta:name="ScaleCrop" meta:value-type="boolean">false</meta:user-defined><meta:user-defined meta:name="ShareDoc" meta:value-type="boolean">false</meta:user-defined></office:meta></office:document-meta>

==> anc/ASCDB/mimetype <==
application/vnd.oasis.opendocument.spreadsheet

==> anc/ASCDB/settings.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<office:document-settings xmlns:config="urn:oasis:names:tc:opendocument:xmlns:config:1.0" xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:ooo="http://openoffice.org/2004/office" xmlns:office="urn:oasis:names:tc:opendocument:xmlns:office:1.0" office:version="1.3"><office:settings><config:config-item-set config:name="ooo:view-settings"><config:config-item config:name="VisibleAreaTop" config:type="int">0</config:config-item><config:config-item config:name="VisibleAreaLeft" config:type="int">0</config:config-item><config:config-item config:name="VisibleAreaWidth" config:type="int">288177</config:config-item><config:config-item config:name="VisibleAreaHeight" config:type="int">193566</config:config-item><config:config-item-map-indexed config:name="Views"><config:config-item-map-entry><config:config-item config:name="ViewId" config:type="string">view1</config:config-item><config:config-item-map-named config:name="Tables"><config:config-item-map-entry config:name="ASCDB"><config:config-item config:name="CursorPositionX" config:type="int">7</config:config-item><config:config-item config:name="CursorPositionY" config:type="int">63</config:config-item><config:config-item config:name="HorizontalSplitMode" config:type="short">0</config:config-item><config:config-item config:name="VerticalSplitMode" config:type="short">0</config:config-item><config:config-item config:name="HorizontalSplitPosition" config:type="int">319</config:config-item><config:config-item config:name="VerticalSplitPosition" config:type="int">325</config:config-item><config:config-item config:name="ActiveSplitRange" config:type="short">2</config:config-item><config:config-item config:name="PositionLeft" config:type="int">0</config:config-item><config:config-item config:name="PositionRight" config:type="int">8</config:config-item><config:config-item config:name="PositionTop" config:type="int">0</config:config-item><config:config-item config:name="PositionBottom" config:type="int">50</config:config-item><config:config-item config:name="ZoomType" config:type="short">0</config:config-item><config:config-item config:name="ZoomValue" config:type="int">50</config:config-item><config:config-item config:name="PageViewZoomValue" config:type="int">60</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="AnchoredTextOverflowLegacy" config:type="boolean">false</config:config-item></config:config-item-map-entry><config:config-item-map-entry config:name="EstimatedMUEs"><config:config-item config:name="CursorPositionX" config:type="int">3</config:config-item><config:config-item config:name="CursorPositionY" config:type="int">26</config:config-item><config:config-item config:name="HorizontalSplitMode" config:type="short">2</config:config-item><config:config-item config:name="VerticalSplitMode" config:type="short">2</config:config-item><config:config-item config:name="HorizontalSplitPosition" config:type="int">3</config:config-item><config:config-item config:name="VerticalSplitPosition" config:type="int">7</config:config-item><config:config-item config:name="ActiveSplitRange" config:type="short">3</config:config-item><config:config-item config:name="PositionLeft" config:type="int">0</config:config-item><config:config-item config:name="PositionRight" config:type="int">3</config:config-item><config:config-item config:name="PositionTop" config:type="int">0</config:config-item><config:config-item config:name="PositionBottom" config:type="int">7</config:config-item><config:config-item config:name="ZoomType" config:type="short">0</config:config-item><config:config-item config:name="ZoomValue" config:type="int">50</config:config-item><config:config-item config:name="PageViewZoomValue" config:type="int">60</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="AnchoredTextOverflowLegacy" config:type="boolean">false</config:config-item></config:config-item-map-entry><config:config-item-map-entry config:name="EstimatedRMSEs"><config:config-item config:name="CursorPositionX" config:type="int">5</config:config-item><config:config-item config:name="CursorPositionY" config:type="int">12</config:config-item><config:config-item config:name="HorizontalSplitMode" config:type="short">2</config:config-item><config:config-item config:name="VerticalSplitMode" config:type="short">2</config:config-item><config:config-item config:name="HorizontalSplitPosition" config:type="int">3</config:config-item><config:config-item config:name="VerticalSplitPosition" config:type="int">8</config:config-item><config:config-item config:name="ActiveSplitRange" config:type="short">3</config:config-item><config:config-item config:name="PositionLeft" config:type="int">0</config:config-item><config:config-item config:name="PositionRight" config:type="int">3</config:config-item><config:config-item config:name="PositionTop" config:type="int">0</config:config-item><config:config-item config:name="PositionBottom" config:type="int">8</config:config-item><config:config-item config:name="ZoomType" config:type="short">0</config:config-item><config:config-item config:name="ZoomValue" config:type="int">50</config:config-item><config:config-item config:name="PageViewZoomValue" config:type="int">60</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="AnchoredTextOverflowLegacy" config:type="boolean">false</config:config-item></config:config-item-map-entry></config:config-item-map-named><config:config-item config:name="ActiveTable" config:type="string">ASCDB</config:config-item><config:config-item config:name="HorizontalScrollbarWidth" config:type="int">948</config:config-item><config:config-item config:name="ZoomType" config:type="short">0</config:config-item><config:config-item config:name="ZoomValue" config:type="int">50</config:config-item><config:config-item config:name="PageViewZoomValue" config:type="int">60</config:config-item><config:config-item config:name="ShowPageBreakPreview" config:type="boolean">false</config:config-item><config:config-item config:name="ShowZeroValues" config:type="boolean">true</config:config-item><config:config-item config:name="ShowNotes" config:type="boolean">true</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="GridColor" config:type="int">12632256</config:config-item><config:config-item config:name="ShowPageBreaks" config:type="boolean">true</config:config-item><config:config-item config:name="HasColumnRowHeaders" config:type="boolean">true</config:config-item><config:config-item config:name="HasSheetTabs" config:type="boolean">true</config:config-item><config:config-item config:name="IsOutlineSymbolsSet" config:type="boolean">true</config:config-item><config:config-item config:name="IsValueHighlightingEnabled" config:type="boolean">false</config:config-item><config:config-item config:name="IsSnapToRaster" config:type="boolean">false</config:config-item><config:config-item config:name="RasterIsVisible" config:type="boolean">false</config:config-item><config:config-item config:name="RasterResolutionX" config:type="int">1270</config:config-item><config:config-item config:name="RasterResolutionY" config:type="int">1270</config:config-item><config:config-item config:name="RasterSubdivisionX" config:type="int">1</config:config-item><config:config-item config:name="RasterSubdivisionY" config:type="int">1</config:config-item><config:config-item config:name="IsRasterAxisSynchronized" config:type="boolean">true</config:config-item><config:config-item config:name="AnchoredTextOverflowLegacy" config:type="boolean">false</config:config-item></config:config-item-map-entry></config:config-item-map-indexed></config:config-item-set><config:config-item-set config:name="ooo:configuration-settings"><config:config-item config:name="AllowPrintJobCancel" config:type="boolean">true</config:config-item><config:config-item config:name="ApplyUserData" config:type="boolean">true</config:config-item><config:config-item config:name="AutoCalculate" config:type="boolean">true</config:config-item><config:config-item config:name="CharacterCompressionType" config:type="short">0</config:config-item><config:config-item config:name="EmbedAsianScriptFonts" config:type="boolean">true</config:config-item><config:config-item config:name="EmbedComplexScriptFonts" config:type="boolean">true</config:config-item><config:config-item config:name="EmbedFonts" config:type="boolean">false</config:config-item><config:config-item config:name="EmbedLatinScriptFonts" config:type="boolean">true</config:config-item><config:config-item config:name="EmbedOnlyUsedFonts" config:type="boolean">false</config:config-item><config:config-item-map-indexed config:name="ForbiddenCharacters"><config:config-item-map-entry><config:config-item config:name="Language" config:type="string">en</config:config-item><config:config-item config:name="Country" config:type="string">US</config:config-item><config:config-item config:name="Variant" config:type="string"/><config:config-item config:name="BeginLine" config:type="string"/><config:config-item config:name="EndLine" config:type="string"/></config:config-item-map-entry></config:config-item-map-indexed><config:config-item config:name="GridColor" config:type="int">12632256</config:config-item><config:config-item config:name="HasColumnRowHeaders" config:type="boolean">true</config:config-item><config:config-item config:name="HasSheetTabs" config:type="boolean">true</config:config-item><config:config-item config:name="IsDocumentShared" config:type="boolean">false</config:config-item><config:config-item config:name="IsKernAsianPunctuation" config:type="boolean">false</config:config-item><config:config-item config:name="IsOutlineSymbolsSet" config:type="boolean">true</config:config-item><config:config-item config:name="IsRasterAxisSynchronized" config:type="boolean">true</config:config-item><config:config-item config:name="IsSnapToRaster" config:type="boolean">false</config:config-item><config:config-item config:name="LinkUpdateMode" config:type="short">3</config:config-item><config:config-item config:name="LoadReadonly" config:type="boolean">false</config:config-item><config:config-item config:name="PrinterName" config:type="string">RICOH-MP-C3003</config:config-item><config:config-item config:name="PrinterPaperFromSetup" config:type="boolean">false</config:config-item><config:config-item config:name="PrinterSetup" config:type="base64Binary">mAH+/1JJQ09ILU1QLUMzMDAzAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAQ1VQUzpSSUNPSC1NUC1DMzAwMwAAAAAAAAAAAAAAAAAWAAMAtAAAAAAABgAEAAhSAAAEdAAASm9iRGF0YSAxCnByaW50ZXI9UklDT0gtTVAtQzMwMDMKb3JpZW50YXRpb249UG9ydHJhaXQKY29waWVzPTEKY29sbGF0ZT1mYWxzZQptYXJnaW5hZGp1c3RtZW50PTAsMCwwLDAKY29sb3JkZXB0aD0yNApwc2xldmVsPTAKcGRmZGV2aWNlPTEKY29sb3JkZXZpY2U9MApQUERDb250ZXh0RGF0YQpQYWdlU2l6ZTpBNAAAEgBDT01QQVRfRFVQTEVYX01PREUUAER1cGxleE1vZGU6OkxvbmdFZGdl</config:config-item><config:config-item config:name="RasterIsVisible" config:type="boolean">false</config:config-item><config:config-item config:name="RasterResolutionX" config:type="int">1270</config:config-item><config:config-item config:name="RasterResolutionY" config:type="int">1270</config:config-item><config:config-item config:name="RasterSubdivisionX" config:type="int">1</config:config-item><config:config-item config:name="RasterSubdivisionY" config:type="int">1</config:config-item><config:config-item config:name="SaveThumbnail" config:type="boolean">true</config:config-item><config:config-item config:name="SaveVersionOnClose" config:type="boolean">false</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="ShowNotes" config:type="boolean">true</config:config-item><config:config-item config:name="ShowPageBreaks" config:type="boolean">true</config:config-item><config:config-item config:name="ShowZeroValues" config:type="boolean">true</config:config-item><config:config-item config:name="SyntaxStringRef" config:type="short">2</config:config-item><config:config-item config:name="UpdateFromTemplate" config:type="boolean">true</config:config-item><config:config-item-map-named config:name="ScriptConfiguration"><config:config-item-map-entry config:name="ASCDB"><config:config-item config:name="CodeName" config:type="string">Sheet1</config:config-item></config:config-item-map-entry><config:config-item-map-entry config:name="EstimatedMUEs"><config:config-item config:name="CodeName" config:type="string">EstimatedMUEs</config:config-item></config:config-item-map-entry><config:config-item-map-entry config:name="EstimatedRMSEs"><config:config-item config:name="CodeName" config:type="string">EstimatedRMSEs</config:config-item></config:config-item-map-entry></config:config-item-map-named></config:config-item-set></office:settings></office:document-settings>

==> anc/ASCDB/styles.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<office:document-styles xmlns:presentation="urn:oasis:names:tc:opendocument:xmlns:presentation:1.0" xmlns:css3t="http://www.w3.org/TR/css3-text/" xmlns:rpt="http://openoffice.org/2005/report" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:chart="urn:oasis:names:tc:opendocument:xmlns:chart:1.0" xmlns:svg="urn:oasis:names:tc:opendocument:xmlns:svg-compatible:1.0" xmlns:draw="urn:oasis:names:tc:opendocument:xmlns:drawing:1.0" xmlns:text="urn:oasis:names:tc:opendocument:xmlns:text:1.0" xmlns:oooc="http://openoffice.org/2004/calc" xmlns:style="urn:oasis:names:tc:opendocument:xmlns:style:1.0" xmlns:ooow="http://openoffice.org/2004/writer" xmlns:meta="urn:oasis:names:tc:opendocument:xmlns:meta:1.0" xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:fo="urn:oasis:names:tc:opendocument:xmlns:xsl-fo-compatible:1.0" xmlns:ooo="http://openoffice.org/2004/office" xmlns:office="urn:oasis:names:tc:opendocument:xmlns:office:1.0" xmlns:dr3d="urn:oasis:names:tc:opendocument:xmlns:dr3d:1.0" xmlns:table="urn:oasis:names:tc:opendocument:xmlns:table:1.0" xmlns:number="urn:oasis:names:tc:opendocument:xmlns:datastyle:1.0" xmlns:of="urn:oasis:names:tc:opendocument:xmlns:of:1.2" xmlns:calcext="urn:org:documentfoundation:names:experimental:calc:xmlns:calcext:1.0" xmlns:tableooo="http://openoffice.org/2009/table" xmlns:drawooo="http://openoffice.org/2010/draw" xmlns:grddl="http://www.w3.org/2003/g/data-view#" xmlns:loext="urn:org:documentfoundation:names:experimental:office:xmlns:loext:1.0" xmlns:dom="http://www.w3.org/2001/xml-events" xmlns:field="urn:openoffice:names:experimental:ooo-ms-interop:xmlns:field:1.0" xmlns:math="http://www.w3.org/1998/Math/MathML" xmlns:form="urn:oasis:names:tc:opendocument:xmlns:form:1.0" xmlns:script="urn:oasis:names:tc:opendocument:xmlns:script:1.0" xmlns:xhtml="http://www.w3.org/1999/xhtml" office:version="1.3"><office:font-face-decls><style:font-face style:name="AR PL SungtiL GB" svg:font-family="&apos;AR PL SungtiL GB&apos;" style:font-family-generic="system" style:font-pitch="variable"/><style:font-face style:name="Calibri" svg:font-family="Calibri" style:font-family-generic="swiss"/><style:font-face style:name="DejaVu Sans" svg:font-family="&apos;DejaVu Sans&apos;" style:font-family-generic="system" style:font-pitch="variable"/><style:font-face style:name="Liberation Sans" svg:font-family="&apos;Liberation Sans&apos;" style:font-family-generic="swiss" style:font-pitch="variable"/><style:font-face style:name="Lohit Devanagari" svg:font-family="&apos;Lohit Devanagari&apos;" style:font-family-generic="system" style:font-pitch="variable"/><style:font-face style:name="Noto Sans CJK SC" svg:font-family="&apos;Noto Sans CJK SC&apos;" style:font-family-generic="system" style:font-pitch="variable"/><style:font-face style:name="Symbol" svg:font-family="Symbol" style:font-charset="x-symbol"/></office:font-face-decls><office:styles><style:default-style style:family="table-cell"><style:paragraph-properties style:tab-stop-distance="0.5in"/><style:text-properties style:font-name="Liberation Sans" fo:font-size="10pt" fo:language="en" fo:country="US" style:font-name-asian="DejaVu Sans" style:font-size-asian="10pt" style:language-asian="zh" style:country-asian="CN" style:font-name-complex="DejaVu Sans" style:font-size-complex="10pt" style:language-complex="hi" style:country-complex="IN"/></style:default-style><number:number-style style:name="N0"><number:number number:min-integer-digits="1"/></number:number-style><number:number-style style:name="N127"><number:number number:decimal-places="1" number:min-decimal-places="1" number:min-integer-digits="1"/></number:number-style><number:number-style style:name="N126"><number:number number:decimal-places="7" number:min-decimal-places="7" number:min-integer-digits="1"/></number:number-style><number:number-style style:name="N125"><number:number number:decimal-places="8" number:min-decimal-places="8" number:min-integer-digits="1"/></number:number-style><number:number-style style:name="N124"><number:scientific-number number:decimal-places="1" number:min-decimal-places="1" number:min-integer-digits="1" number:min-exponent-digits="1" number:exponent-interval="3" number:forced-exponent-sign="true"/></number:number-style><number:time-style style:name="N123"><number:minutes number:style="long"/><number:text>:</number:text><number:seconds number:style="long" number:decimal-places="1"/></number:time-style><number:time-style style:name="N122" number:truncate-on-overflow="false"><number:hours/><number:text>:</number:text><number:minutes number:style="long"/><number:text>:</number:text><number:seconds number:style="long"/></number:time-style><number:time-style style:name="N121"><number:minutes number:style="long"/><number:text>:</number:text><number:seconds number:style="long"/></number:time-style><number:currency-style style:name="N10147P0" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:fill-character> </number:fill-character><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:currency-style><number:currency-style style:name="N10147P1" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:fill-character> </number:fill-character><number:text>(</number:text><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text></number:currency-style><number:currency-style style:name="N10147P2" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:fill-character> </number:fill-character><number:text>- </number:text></number:currency-style><number:text-style style:name="N10147" number:language="en" number:country="US"><number:text> </number:text><number:text-content/><number:text> </number:text><style:map style:condition="value()&gt;0" style:apply-style-name="N10147P0"/><style:map style:condition="value()&lt;0" style:apply-style-name="N10147P1"/><style:map style:condition="value()=0" style:apply-style-name="N10147P2"/></number:text-style><number:number-style style:name="N10143P0" style:volatile="true" number:language="en" number:country="US"><number:text> </number:text><number:fill-character> </number:fill-character><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:number-style><number:number-style style:name="N10143P1" style:volatile="true" number:language="en" number:country="US"><number:text> </number:text><number:fill-character> </number:fill-character><number:text>(</number:text><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text></number:number-style><number:number-style style:name="N10143P2" style:volatile="true" number:language="en" number:country="US"><number:text> </number:text><number:fill-character> </number:fill-character><number:text>- </number:text></number:number-style><number:text-style style:name="N10143" number:language="en" number:country="US"><number:text> </number:text><number:text-content/><number:text> </number:text><style:map style:condition="value()&gt;0" style:apply-style-name="N10143P0"/><style:map style:condition="value()&lt;0" style:apply-style-name="N10143P1"/><style:map style:condition="value()=0" style:apply-style-name="N10143P2"/></number:text-style><number:number-style style:name="N10139P0" style:volatile="true" number:language="en" number:country="US"><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:number-style><number:number-style style:name="N10139" number:language="en" number:country="US"><style:text-properties fo:color="#ff0000"/><number:text>(</number:text><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text><style:map style:condition="value()&gt;=0" style:apply-style-name="N10139P0"/></number:number-style><number:number-style style:name="N10137P0" style:volatile="true" number:language="en" number:country="US"><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:number-style><number:number-style style:name="N10137" number:language="en" number:country="US"><style:text-properties fo:color="#ff0000"/><number:text>(</number:text><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text><style:map style:condition="value()&gt;=0" style:apply-style-name="N10137P0"/></number:number-style><number:number-style style:name="N10151P0" style:volatile="true" number:language="en" number:country="US"><number:text> </number:text><number:fill-character> </number:fill-character><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:number-style><number:number-style style:name="N10151P1" style:volatile="true" number:language="en" number:country="US"><number:text> </number:text><number:fill-character> </number:fill-character><number:text>(</number:text><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text></number:number-style><number:number-style style:name="N10151P2" style:volatile="true" number:language="en" number:country="US"><number:text> </number:text><number:fill-character> </number:fill-character><number:text>-</number:text><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="0"/><number:text> </number:text></number:number-style><number:text-style style:name="N10151" number:language="en" number:country="US"><number:text> </number:text><number:text-content/><number:text> </number:text><style:map style:condition="value()&gt;0" style:apply-style-name="N10151P0"/><style:map style:condition="value()&lt;0" style:apply-style-name="N10151P1"/><style:map style:condition="value()=0" style:apply-style-name="N10151P2"/></number:text-style><number:currency-style style:name="N10122P0" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:currency-style><number:currency-style style:name="N10122" number:language="en" number:country="US"><number:text>(</number:text><number:currency-symbol/><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text><style:map style:condition="value()&gt;=0" style:apply-style-name="N10122P0"/></number:currency-style><number:date-style style:name="N10135" number:language="en" number:country="US"><number:month/><number:text>/</number:text><number:day/><number:text>/</number:text><number:year number:style="long"/><number:text> </number:text><number:hours/><number:text>:</number:text><number:minutes number:style="long"/></number:date-style><number:currency-style style:name="N10123P0" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:currency-style><number:currency-style style:name="N10123" number:language="en" number:country="US"><style:text-properties fo:color="#ff0000"/><number:text>(</number:text><number:currency-symbol/><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text><style:map style:condition="value()&gt;=0" style:apply-style-name="N10123P0"/></number:currency-style><number:currency-style style:name="N10125P0" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:currency-style><number:currency-style style:name="N10125" number:language="en" number:country="US"><number:text>(</number:text><number:currency-symbol/><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text><style:map style:condition="value()&gt;=0" style:apply-style-name="N10125P0"/></number:currency-style><number:currency-style style:name="N10155P0" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:fill-character> </number:fill-character><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:currency-style><number:currency-style style:name="N10155P1" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:fill-character> </number:fill-character><number:text>(</number:text><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text></number:currency-style><number:currency-style style:name="N10155P2" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:fill-character> </number:fill-character><number:text>-</number:text><number:number number:decimal-places="0" number:min-decimal-places="0" number:min-integer-digits="0"/><number:text> </number:text></number:currency-style><number:text-style style:name="N10155" number:language="en" number:country="US"><number:text> </number:text><number:text-content/><number:text> </number:text><style:map style:condition="value()&gt;0" style:apply-style-name="N10155P0"/><style:map style:condition="value()&lt;0" style:apply-style-name="N10155P1"/><style:map style:condition="value()=0" style:apply-style-name="N10155P2"/></number:text-style><number:currency-style style:name="N10126P0" style:volatile="true" number:language="en" number:country="US"><number:currency-symbol/><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text> </number:text></number:currency-style><number:currency-style style:name="N10126" number:language="en" number:country="US"><style:text-properties fo:color="#ff0000"/><number:text>(</number:text><number:currency-symbol/><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><number:text>)</number:text><style:map style:condition="value()&gt;=0" style:apply-style-name="N10126P0"/></number:currency-style><number:date-style style:name="N10127" number:language="en" number:country="US"><number:month/><number:text>/</number:text><number:day/><number:text>/</number:text><number:year number:style="long"/></number:date-style><number:date-style style:name="N10128" number:language="en" number:country="US"><number:day/><number:text>-</number:text><number:month number:textual="true"/><number:text>-</number:text><number:year/></number:date-style><number:date-style style:name="N10129" number:language="en" number:country="US"><number:day/><number:text>-</number:text><number:month number:textual="true"/></number:date-style><number:date-style style:name="N10130" number:language="en" number:country="US"><number:month number:textual="true"/><number:text>-</number:text><number:year/></number:date-style><number:time-style style:name="N10131" number:language="en" number:country="US"><number:hours/><number:text>:</number:text><number:minutes number:style="long"/><number:text> </number:text><number:am-pm/></number:time-style><number:time-style style:name="N10132" number:language="en" number:country="US"><number:hours/><number:text>:</number:text><number:minutes number:style="long"/><number:text>:</number:text><number:seconds number:style="long"/><number:text> </number:text><number:am-pm/></number:time-style><number:time-style style:name="N10133" number:language="en" number:country="US"><number:hours/><number:text>:</number:text><number:minutes number:style="long"/></number:time-style><number:time-style style:name="N10134" number:language="en" number:country="US"><number:hours/><number:text>:</number:text><number:minutes number:style="long"/><number:text>:</number:text><number:seconds number:style="long"/></number:time-style><style:style style:name="Default" style:family="table-cell"><style:table-cell-properties style:rotation-align="none" style:vertical-align="bottom"/><style:text-properties fo:color="#000000" style:font-name="Calibri" fo:font-family="Calibri" style:font-family-generic="swiss" fo:font-size="12pt" style:font-name-asian="AR PL SungtiL GB" style:font-family-asian="&apos;AR PL SungtiL GB&apos;" style:font-family-generic-asian="system" style:font-pitch-asian="variable" style:font-size-asian="12pt" style:font-name-complex="Lohit Devanagari" style:font-family-complex="&apos;Lohit Devanagari&apos;" style:font-family-generic-complex="system" style:font-pitch-complex="variable" style:font-size-complex="12pt"/></style:style><style:style style:name="Heading" style:family="table-cell" style:parent-style-name="Default"><style:text-properties fo:color="#000000" fo:font-size="24pt" fo:font-style="normal" fo:font-weight="bold"/></style:style><style:style style:name="Heading_20_1" style:display-name="Heading 1" style:family="table-cell" style:parent-style-name="Heading"><style:text-properties fo:color="#000000" fo:font-size="18pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Heading_20_2" style:display-name="Heading 2" style:family="table-cell" style:parent-style-name="Heading"><style:text-properties fo:color="#000000" fo:font-size="12pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Text" style:family="table-cell" style:parent-style-name="Default"/><style:style style:name="Note" style:family="table-cell" style:parent-style-name="Text"><style:table-cell-properties fo:background-color="#ffffcc" style:diagonal-bl-tr="none" style:diagonal-tl-br="none" fo:border="0.74pt solid #808080"/><style:text-properties fo:color="#333333" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Footnote" style:family="table-cell" style:parent-style-name="Text"><style:text-properties fo:color="#808080" fo:font-size="10pt" fo:font-style="italic" fo:font-weight="normal"/></style:style><style:style style:name="Hyperlink" style:family="table-cell" style:parent-style-name="Text"><style:text-properties fo:color="#0000ee" fo:font-size="10pt" fo:font-style="normal" style:text-underline-style="solid" style:text-underline-width="auto" style:text-underline-color="#0000ee" fo:font-weight="normal"/></style:style><style:style style:name="Status" style:family="table-cell" style:parent-style-name="Default"/><style:style style:name="Good" style:family="table-cell" style:parent-style-name="Status"><style:table-cell-properties fo:background-color="#ccffcc"/><style:text-properties fo:color="#006600" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Neutral" style:family="table-cell" style:parent-style-name="Status"><style:table-cell-properties fo:background-color="#ffffcc"/><style:text-properties fo:color="#996600" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Bad" style:family="table-cell" style:parent-style-name="Status"><style:table-cell-properties fo:background-color="#ffcccc"/><style:text-properties fo:color="#cc0000" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Warning" style:family="table-cell" style:parent-style-name="Status"><style:text-properties fo:color="#cc0000" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Error" style:family="table-cell" style:parent-style-name="Status"><style:table-cell-properties fo:background-color="#cc0000"/><style:text-properties fo:color="#ffffff" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="bold"/></style:style><style:style style:name="Accent" style:family="table-cell" style:parent-style-name="Default"><style:text-properties fo:color="#000000" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="bold"/></style:style><style:style style:name="Accent_20_1" style:display-name="Accent 1" style:family="table-cell" style:parent-style-name="Accent"><style:table-cell-properties fo:background-color="#000000"/><style:text-properties fo:color="#ffffff" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Accent_20_2" style:display-name="Accent 2" style:family="table-cell" style:parent-style-name="Accent"><style:table-cell-properties fo:background-color="#808080"/><style:text-properties fo:color="#ffffff" fo:font-size="10pt" fo:font-style="normal" fo:font-weight="normal"/></style:style><style:style style:name="Accent_20_3" style:display-name="Accent 3" style:family="table-cell" style:parent-style-name="Accent"><style:table-cell-properties fo:background-color="#dddddd"/></style:style><style:style style:name="Result" style:family="table-cell" style:parent-style-name="Default"><style:text-properties fo:font-style="italic" style:text-underline-style="solid" style:text-underline-width="auto" style:text-underline-color="font-color" fo:font-weight="bold" style:font-style-asian="italic" style:font-weight-asian="bold" style:font-style-complex="italic" style:font-weight-complex="bold"/></style:style><style:style style:name="ConditionalStyle_5f_99" style:display-name="ConditionalStyle_99" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_98" style:display-name="ConditionalStyle_98" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_97" style:display-name="ConditionalStyle_97" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_96" style:display-name="ConditionalStyle_96" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_95" style:display-name="ConditionalStyle_95" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_94" style:display-name="ConditionalStyle_94" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_93" style:display-name="ConditionalStyle_93" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_92" style:display-name="ConditionalStyle_92" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_91" style:display-name="ConditionalStyle_91" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_90" style:display-name="ConditionalStyle_90" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_89" style:display-name="ConditionalStyle_89" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_88" style:display-name="ConditionalStyle_88" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_87" style:display-name="ConditionalStyle_87" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_86" style:display-name="ConditionalStyle_86" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_85" style:display-name="ConditionalStyle_85" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_84" style:display-name="ConditionalStyle_84" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_83" style:display-name="ConditionalStyle_83" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_82" style:display-name="ConditionalStyle_82" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_81" style:display-name="ConditionalStyle_81" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_80" style:display-name="ConditionalStyle_80" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_79" style:display-name="ConditionalStyle_79" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_78" style:display-name="ConditionalStyle_78" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_77" style:display-name="ConditionalStyle_77" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_76" style:display-name="ConditionalStyle_76" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_75" style:display-name="ConditionalStyle_75" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_74" style:display-name="ConditionalStyle_74" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_73" style:display-name="ConditionalStyle_73" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_72" style:display-name="ConditionalStyle_72" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_71" style:display-name="ConditionalStyle_71" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_70" style:display-name="ConditionalStyle_70" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_69" style:display-name="ConditionalStyle_69" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_68" style:display-name="ConditionalStyle_68" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_67" style:display-name="ConditionalStyle_67" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_66" style:display-name="ConditionalStyle_66" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_65" style:display-name="ConditionalStyle_65" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_64" style:display-name="ConditionalStyle_64" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_63" style:display-name="ConditionalStyle_63" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_62" style:display-name="ConditionalStyle_62" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_61" style:display-name="ConditionalStyle_61" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_60" style:display-name="ConditionalStyle_60" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_59" style:display-name="ConditionalStyle_59" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_58" style:display-name="ConditionalStyle_58" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_57" style:display-name="ConditionalStyle_57" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_56" style:display-name="ConditionalStyle_56" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_55" style:display-name="ConditionalStyle_55" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_54" style:display-name="ConditionalStyle_54" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_53" style:display-name="ConditionalStyle_53" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_52" style:display-name="ConditionalStyle_52" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_51" style:display-name="ConditionalStyle_51" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_50" style:display-name="ConditionalStyle_50" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_49" style:display-name="ConditionalStyle_49" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_48" style:display-name="ConditionalStyle_48" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_47" style:display-name="ConditionalStyle_47" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_46" style:display-name="ConditionalStyle_46" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_45" style:display-name="ConditionalStyle_45" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_44" style:display-name="ConditionalStyle_44" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_43" style:display-name="ConditionalStyle_43" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_42" style:display-name="ConditionalStyle_42" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_41" style:display-name="ConditionalStyle_41" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_40" style:display-name="ConditionalStyle_40" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_39" style:display-name="ConditionalStyle_39" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_38" style:display-name="ConditionalStyle_38" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_37" style:display-name="ConditionalStyle_37" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_36" style:display-name="ConditionalStyle_36" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_35" style:display-name="ConditionalStyle_35" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_34" style:display-name="ConditionalStyle_34" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_33" style:display-name="ConditionalStyle_33" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_32" style:display-name="ConditionalStyle_32" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_31" style:display-name="ConditionalStyle_31" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_30" style:display-name="ConditionalStyle_30" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_29" style:display-name="ConditionalStyle_29" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_28" style:display-name="ConditionalStyle_28" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_27" style:display-name="ConditionalStyle_27" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_26" style:display-name="ConditionalStyle_26" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_25" style:display-name="ConditionalStyle_25" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_24" style:display-name="ConditionalStyle_24" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_23" style:display-name="ConditionalStyle_23" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_22" style:display-name="ConditionalStyle_22" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_21" style:display-name="ConditionalStyle_21" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_20" style:display-name="ConditionalStyle_20" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_19" style:display-name="ConditionalStyle_19" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_18" style:display-name="ConditionalStyle_18" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_17" style:display-name="ConditionalStyle_17" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_16" style:display-name="ConditionalStyle_16" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_15" style:display-name="ConditionalStyle_15" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_14" style:display-name="ConditionalStyle_14" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_13" style:display-name="ConditionalStyle_13" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_12" style:display-name="ConditionalStyle_12" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_11" style:display-name="ConditionalStyle_11" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_10" style:display-name="ConditionalStyle_10" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_9" style:display-name="ConditionalStyle_9" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_8" style:display-name="ConditionalStyle_8" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_7" style:display-name="ConditionalStyle_7" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_6" style:display-name="ConditionalStyle_6" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_5" style:display-name="ConditionalStyle_5" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_4" style:display-name="ConditionalStyle_4" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_3" style:display-name="ConditionalStyle_3" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_2" style:display-name="ConditionalStyle_2" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_1" style:display-name="ConditionalStyle_1" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_201" style:display-name="ConditionalStyle_201" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_200" style:display-name="ConditionalStyle_200" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_199" style:display-name="ConditionalStyle_199" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_198" style:display-name="ConditionalStyle_198" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_197" style:display-name="ConditionalStyle_197" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_196" style:display-name="ConditionalStyle_196" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_195" style:display-name="ConditionalStyle_195" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_194" style:display-name="ConditionalStyle_194" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_193" style:display-name="ConditionalStyle_193" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_192" style:display-name="ConditionalStyle_192" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_191" style:display-name="ConditionalStyle_191" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_190" style:display-name="ConditionalStyle_190" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_189" style:display-name="ConditionalStyle_189" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_188" style:display-name="ConditionalStyle_188" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_187" style:display-name="ConditionalStyle_187" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_186" style:display-name="ConditionalStyle_186" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_185" style:display-name="ConditionalStyle_185" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_184" style:display-name="ConditionalStyle_184" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_183" style:display-name="ConditionalStyle_183" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_182" style:display-name="ConditionalStyle_182" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_181" style:display-name="ConditionalStyle_181" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_180" style:display-name="ConditionalStyle_180" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_179" style:display-name="ConditionalStyle_179" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_178" style:display-name="ConditionalStyle_178" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_177" style:display-name="ConditionalStyle_177" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_176" style:display-name="ConditionalStyle_176" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_175" style:display-name="ConditionalStyle_175" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_174" style:display-name="ConditionalStyle_174" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_173" style:display-name="ConditionalStyle_173" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_172" style:display-name="ConditionalStyle_172" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_171" style:display-name="ConditionalStyle_171" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_170" style:display-name="ConditionalStyle_170" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_169" style:display-name="ConditionalStyle_169" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_168" style:display-name="ConditionalStyle_168" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_167" style:display-name="ConditionalStyle_167" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_166" style:display-name="ConditionalStyle_166" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_165" style:display-name="ConditionalStyle_165" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_164" style:display-name="ConditionalStyle_164" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_163" style:display-name="ConditionalStyle_163" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_162" style:display-name="ConditionalStyle_162" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_161" style:display-name="ConditionalStyle_161" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_160" style:display-name="ConditionalStyle_160" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_159" style:display-name="ConditionalStyle_159" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_158" style:display-name="ConditionalStyle_158" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_157" style:display-name="ConditionalStyle_157" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_156" style:display-name="ConditionalStyle_156" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_155" style:display-name="ConditionalStyle_155" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_154" style:display-name="ConditionalStyle_154" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_153" style:display-name="ConditionalStyle_153" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_152" style:display-name="ConditionalStyle_152" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_151" style:display-name="ConditionalStyle_151" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_150" style:display-name="ConditionalStyle_150" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_149" style:display-name="ConditionalStyle_149" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_148" style:display-name="ConditionalStyle_148" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_147" style:display-name="ConditionalStyle_147" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_146" style:display-name="ConditionalStyle_146" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_145" style:display-name="ConditionalStyle_145" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_144" style:display-name="ConditionalStyle_144" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_143" style:display-name="ConditionalStyle_143" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_142" style:display-name="ConditionalStyle_142" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_141" style:display-name="ConditionalStyle_141" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_140" style:display-name="ConditionalStyle_140" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_139" style:display-name="ConditionalStyle_139" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_138" style:display-name="ConditionalStyle_138" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_137" style:display-name="ConditionalStyle_137" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_136" style:display-name="ConditionalStyle_136" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_135" style:display-name="ConditionalStyle_135" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_134" style:display-name="ConditionalStyle_134" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_133" style:display-name="ConditionalStyle_133" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_132" style:display-name="ConditionalStyle_132" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_131" style:display-name="ConditionalStyle_131" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_130" style:display-name="ConditionalStyle_130" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_129" style:display-name="ConditionalStyle_129" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_128" style:display-name="ConditionalStyle_128" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_127" style:display-name="ConditionalStyle_127" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_126" style:display-name="ConditionalStyle_126" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_125" style:display-name="ConditionalStyle_125" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_124" style:display-name="ConditionalStyle_124" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_123" style:display-name="ConditionalStyle_123" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_122" style:display-name="ConditionalStyle_122" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_121" style:display-name="ConditionalStyle_121" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_120" style:display-name="ConditionalStyle_120" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_119" style:display-name="ConditionalStyle_119" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_118" style:display-name="ConditionalStyle_118" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_117" style:display-name="ConditionalStyle_117" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_116" style:display-name="ConditionalStyle_116" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_115" style:display-name="ConditionalStyle_115" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_114" style:display-name="ConditionalStyle_114" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_113" style:display-name="ConditionalStyle_113" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_112" style:display-name="ConditionalStyle_112" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_111" style:display-name="ConditionalStyle_111" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_110" style:display-name="ConditionalStyle_110" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_109" style:display-name="ConditionalStyle_109" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_108" style:display-name="ConditionalStyle_108" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_107" style:display-name="ConditionalStyle_107" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_106" style:display-name="ConditionalStyle_106" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_105" style:display-name="ConditionalStyle_105" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_104" style:display-name="ConditionalStyle_104" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_103" style:display-name="ConditionalStyle_103" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_102" style:display-name="ConditionalStyle_102" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#ff0000"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_101" style:display-name="ConditionalStyle_101" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b0f0"/><style:text-properties fo:color="#000000"/></style:style><style:style style:name="ConditionalStyle_5f_100" style:display-name="ConditionalStyle_100" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties fo:background-color="#00b050"/><style:text-properties fo:color="#000000"/></style:style></office:styles><office:automatic-styles><style:page-layout style:name="Mpm1"><style:page-layout-properties fo:page-width="8.5in" fo:page-height="11in" style:num-format="1" style:print-orientation="portrait" fo:margin-top="0.75in" fo:margin-bottom="0.75in" fo:margin-left="0.7in" fo:margin-right="0.7in" style:print-page-order="ttb" style:first-page-number="continue" style:scale-to="100%" style:writing-mode="lr-tb" style:print="charts drawings objects zero-values"/><style:header-style><style:header-footer-properties fo:min-height="0.2953in" fo:margin-left="0in" fo:margin-right="0in" fo:margin-bottom="0.0984in"/></style:header-style><style:footer-style><style:header-footer-properties fo:min-height="0.2953in" fo:margin-left="0in" fo:margin-right="0in" fo:margin-top="0.0984in"/></style:footer-style></style:page-layout><style:page-layout style:name="Mpm2"><style:page-layout-properties style:num-format="1" style:print-orientation="portrait" fo:margin-top="0.75in" fo:margin-bottom="0.75in" fo:margin-left="0.7in" fo:margin-right="0.7in" style:print-page-order="ttb" style:first-page-number="continue" style:scale-to="100%" style:writing-mode="lr-tb" style:print="charts drawings objects zero-values"/><style:header-style><style:header-footer-properties fo:min-height="0.2953in" fo:margin-left="0in" fo:margin-right="0in" fo:margin-bottom="0.0984in"/></style:header-style><style:footer-style><style:header-footer-properties fo:min-height="0.2953in" fo:margin-left="0in" fo:margin-right="0in" fo:margin-top="0.0984in"/></style:footer-style></style:page-layout></office:automatic-styles><office:master-styles><style:master-page style:name="PageStyle_5f_EstimatedMUEs" style:display-name="PageStyle_EstimatedMUEs" style:page-layout-name="Mpm1"><style:header style:display="false"/><style:header-left style:display="false"/><style:header-first style:display="false"/><style:footer style:display="false"/><style:footer-left style:display="false"/><style:footer-first style:display="false"/></style:master-page><style:master-page style:name="PageStyle_5f_EstimatedRMSEs" style:display-name="PageStyle_EstimatedRMSEs" style:page-layout-name="Mpm1"><style:header style:display="false"/><style:header-left style:display="false"/><style:header-first style:display="false"/><style:footer style:display="false"/><style:footer-left style:display="false"/><style:footer-first style:display="false"/></style:master-page><style:master-page style:name="PageStyle_5f_ASCDB" style:display-name="PageStyle_ASCDB" style:page-layout-name="Mpm2"><style:header style:display="false"/><style:header-left style:display="false"/><style:header-first style:display="false"/><style:footer style:display="false"/><style:footer-left style:display="false"/><style:footer-first style:display="false"/></style:master-page></office:master-styles></office:document-styles>

==> anc/S22x5/META-INF/manifest.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<manifest:manifest xmlns:manifest="urn:oasis:names:tc:opendocument:xmlns:manifest:1.0" manifest:version="1.3" xmlns:loext="urn:org:documentfoundation:names:experimental:office:xmlns:loext:1.0">
 <manifest:file-entry manifest:full-path="/" manifest:version="1.3" manifest:media-type="application/vnd.oasis.opendocument.spreadsheet"/>
 <manifest:file-entry manifest:full-path="Configurations2/accelerator/current.xml" manifest:media-type=""/>
 <manifest:file-entry manifest:full-path="Configurations2/" manifest:media-type="application/vnd.sun.xml.ui.configuration"/>
 <manifest:file-entry manifest:full-path="manifest.rdf" manifest:media-type="application/rdf+xml"/>
 <manifest:file-entry manifest:full-path="meta.xml" manifest:media-type="text/xml"/>
 <manifest:file-entry manifest:full-path="styles.xml" manifest:media-type="text/xml"/>
 <manifest:file-entry manifest:full-path="content.xml" manifest:media-type="text/xml"/>
 <manifest:file-entry manifest:full-path="settings.xml" manifest:media-type="text/xml"/>
 <manifest:file-entry manifest:full-path="Thumbnails/thumbnail.png" manifest:media-type="image/png"/>
</manifest:manifest>

==> anc/S22x5/manifest.rdf <==
<?xml version="1.0" encoding="utf-8"?>
<rdf:RDF xmlns:rdf="http://www.w3.org/1999/02/22-rdf-syntax-ns#">
  <rdf:Description rdf:about="styles.xml">
    <rdf:type rdf:resource="http://docs.oasis-open.org/ns/office/1.2/meta/odf#StylesFile"/>
  </rdf:Description>
  <rdf:Description rdf:about="">
    <ns0:hasPart xmlns:ns0="http://docs.oasis-open.org/ns/office/1.2/meta/pkg#" rdf:resource="styles.xml"/>
  </rdf:Description>
  <rdf:Description rdf:about="content.xml">
    <rdf:type rdf:resource="http://docs.oasis-open.org/ns/office/1.2/meta/odf#ContentFile"/>
  </rdf:Description>
  <rdf:Description rdf:about="">
    <ns0:hasPart xmlns:ns0="http://docs.oasis-open.org/ns/office/1.2/meta/pkg#" rdf:resource="content.xml"/>
  </rdf:Description>
  <rdf:Description rdf:about="">
    <rdf:type rdf:resource="http://docs.oasis-open.org/ns/office/1.2/meta/pkg#Document"/>
  </rdf:Description>
</rdf:RDF>


==> anc/S22x5/meta.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<office:document-meta xmlns:grddl="http://www.w3.org/2003/g/data-view#" xmlns:meta="urn:oasis:names:tc:opendocument:xmlns:meta:1.0" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:ooo="http://openoffice.org/2004/office" xmlns:office="urn:oasis:names:tc:opendocument:xmlns:office:1.0" office:version="1.3"><office:meta><meta:creation-date>2018-04-04T13:36:50.518139222</meta:creation-date><meta:generator>LibreOffice/7.3.7.2$Linux_X86_64 LibreOffice_project/30$Build-2</meta:generator><dc:date>2025-02-06T17:23:07.204008474</dc:date><meta:editing-duration>P36DT1H7M5S</meta:editing-duration><meta:editing-cycles>225</meta:editing-cycles><meta:document-statistic meta:table-count="2" meta:cell-count="13892" meta:object-count="0"/></office:meta></office:document-meta>

==> anc/S22x5/mimetype <==
application/vnd.oasis.opendocument.spreadsheet

==> anc/S22x5/settings.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<office:document-settings xmlns:config="urn:oasis:names:tc:opendocument:xmlns:config:1.0" xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:ooo="http://openoffice.org/2004/office" xmlns:office="urn:oasis:names:tc:opendocument:xmlns:office:1.0" office:version="1.3"><office:settings><config:config-item-set config:name="ooo:view-settings"><config:config-item config:name="VisibleAreaTop" config:type="int">0</config:config-item><config:config-item config:name="VisibleAreaLeft" config:type="int">0</config:config-item><config:config-item config:name="VisibleAreaWidth" config:type="int">78939</config:config-item><config:config-item config:name="VisibleAreaHeight" config:type="int">221714</config:config-item><config:config-item-map-indexed config:name="Views"><config:config-item-map-entry><config:config-item config:name="ViewId" config:type="string">view1</config:config-item><config:config-item-map-named config:name="Tables"><config:config-item-map-entry config:name="HF basis set errors"><config:config-item config:name="CursorPositionX" config:type="int">23</config:config-item><config:config-item config:name="CursorPositionY" config:type="int">7</config:config-item><config:config-item config:name="ActiveSplitRange" config:type="short">2</config:config-item><config:config-item config:name="PositionLeft" config:type="int">14</config:config-item><config:config-item config:name="PositionRight" config:type="int">0</config:config-item><config:config-item config:name="PositionTop" config:type="int">0</config:config-item><config:config-item config:name="PositionBottom" config:type="int">0</config:config-item><config:config-item config:name="ZoomType" config:type="short">0</config:config-item><config:config-item config:name="ZoomValue" config:type="int">95</config:config-item><config:config-item config:name="PageViewZoomValue" config:type="int">60</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="AnchoredTextOverflowLegacy" config:type="boolean">false</config:config-item></config:config-item-map-entry><config:config-item-map-entry config:name="Sheet2"><config:config-item config:name="CursorPositionX" config:type="int">7</config:config-item><config:config-item config:name="CursorPositionY" config:type="int">0</config:config-item><config:config-item config:name="ActiveSplitRange" config:type="short">2</config:config-item><config:config-item config:name="PositionLeft" config:type="int">0</config:config-item><config:config-item config:name="PositionRight" config:type="int">0</config:config-item><config:config-item config:name="PositionTop" config:type="int">0</config:config-item><config:config-item config:name="PositionBottom" config:type="int">0</config:config-item><config:config-item config:name="ZoomType" config:type="short">0</config:config-item><config:config-item config:name="ZoomValue" config:type="int">95</config:config-item><config:config-item config:name="PageViewZoomValue" config:type="int">60</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="AnchoredTextOverflowLegacy" config:type="boolean">false</config:config-item></config:config-item-map-entry></config:config-item-map-named><config:config-item config:name="ActiveTable" config:type="string">HF basis set errors</config:config-item><config:config-item config:name="HorizontalScrollbarWidth" config:type="int">1216</config:config-item><config:config-item config:name="ZoomType" config:type="short">0</config:config-item><config:config-item config:name="ZoomValue" config:type="int">95</config:config-item><config:config-item config:name="PageViewZoomValue" config:type="int">60</config:config-item><config:config-item config:name="ShowPageBreakPreview" config:type="boolean">false</config:config-item><config:config-item config:name="ShowZeroValues" config:type="boolean">true</config:config-item><config:config-item config:name="ShowNotes" config:type="boolean">true</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="GridColor" config:type="int">12632256</config:config-item><config:config-item config:name="ShowPageBreaks" config:type="boolean">true</config:config-item><config:config-item config:name="HasColumnRowHeaders" config:type="boolean">true</config:config-item><config:config-item config:name="HasSheetTabs" config:type="boolean">true</config:config-item><config:config-item config:name="IsOutlineSymbolsSet" config:type="boolean">true</config:config-item><config:config-item config:name="IsValueHighlightingEnabled" config:type="boolean">false</config:config-item><config:config-item config:name="IsSnapToRaster" config:type="boolean">false</config:config-item><config:config-item config:name="RasterIsVisible" config:type="boolean">false</config:config-item><config:config-item config:name="RasterResolutionX" config:type="int">1270</config:config-item><config:config-item config:name="RasterResolutionY" config:type="int">1270</config:config-item><config:config-item config:name="RasterSubdivisionX" config:type="int">1</config:config-item><config:config-item config:name="RasterSubdivisionY" config:type="int">1</config:config-item><config:config-item config:name="IsRasterAxisSynchronized" config:type="boolean">true</config:config-item><config:config-item config:name="AnchoredTextOverflowLegacy" config:type="boolean">false</config:config-item></config:config-item-map-entry></config:config-item-map-indexed></config:config-item-set><config:config-item-set config:name="ooo:configuration-settings"><config:config-item config:name="AllowPrintJobCancel" config:type="boolean">true</config:config-item><config:config-item config:name="ApplyUserData" config:type="boolean">true</config:config-item><config:config-item config:name="AutoCalculate" config:type="boolean">true</config:config-item><config:config-item config:name="CharacterCompressionType" config:type="short">0</config:config-item><config:config-item config:name="EmbedAsianScriptFonts" config:type="boolean">true</config:config-item><config:config-item config:name="EmbedComplexScriptFonts" config:type="boolean">true</config:config-item><config:config-item config:name="EmbedFonts" config:type="boolean">false</config:config-item><config:config-item config:name="EmbedLatinScriptFonts" config:type="boolean">true</config:config-item><config:config-item config:name="EmbedOnlyUsedFonts" config:type="boolean">false</config:config-item><config:config-item-map-indexed config:name="ForbiddenCharacters"><config:config-item-map-entry><config:config-item config:name="Language" config:type="string">en</config:config-item><config:config-item config:name="Country" config:type="string">US</config:config-item><config:config-item config:name="Variant" config:type="string"/><config:config-item config:name="BeginLine" config:type="string"/><config:config-item config:name="EndLine" config:type="string"/></config:config-item-map-entry></config:config-item-map-indexed><config:config-item config:name="GridColor" config:type="int">12632256</config:config-item><config:config-item config:name="HasColumnRowHeaders" config:type="boolean">true</config:config-item><config:config-item config:name="HasSheetTabs" config:type="boolean">true</config:config-item><config:config-item config:name="IsDocumentShared" config:type="boolean">false</config:config-item><config:config-item config:name="IsKernAsianPunctuation" config:type="boolean">false</config:config-item><config:config-item config:name="IsOutlineSymbolsSet" config:type="boolean">true</config:config-item><config:config-item config:name="IsRasterAxisSynchronized" config:type="boolean">true</config:config-item><config:config-item config:name="IsSnapToRaster" config:type="boolean">false</config:config-item><config:config-item config:name="LinkUpdateMode" config:type="short">3</config:config-item><config:config-item config:name="LoadReadonly" config:type="boolean">false</config:config-item><config:config-item config:name="PrinterName" config:type="string">HP-Officejet-Pro-X576dw-MFP</config:config-item><config:config-item config:name="PrinterPaperFromSetup" config:type="boolean">false</config:config-item><config:config-item config:name="PrinterSetup" config:type="base64Binary">uwH+/0hQLU9mZmljZWpldC1Qcm8tWDU3NmR3LU1GUAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAAQ1VQUzpIUC1PZmZpY2VqZXQtUHJvLVg1NzZkdy1NRgAWAAMA3AAAAAAAAAAEAAhSAAAEdAAASm9iRGF0YSAxCnByaW50ZXI9SFAtT2ZmaWNlamV0LVByby1YNTc2ZHctTUZQCm9yaWVudGF0aW9uPVBvcnRyYWl0CmNvcGllcz0xCmNvbGxhdGU9ZmFsc2UKbWFyZ2luYWRqdXN0bWVudD0wLDAsMCwwCmNvbG9yZGVwdGg9MjQKcHNsZXZlbD0wCnBkZmRldmljZT0xCmNvbG9yZGV2aWNlPTAKUFBEQ29udGV4dERhdGEKRHVwbGV4Ok5vbmUASW5wdXRTbG90OkF1dG8AUGFnZVNpemU6QTQAABIAQ09NUEFUX0RVUExFWF9NT0RFDwBEdXBsZXhNb2RlOjpPZmY=</config:config-item><config:config-item config:name="RasterIsVisible" config:type="boolean">false</config:config-item><config:config-item config:name="RasterResolutionX" config:type="int">1270</config:config-item><config:config-item config:name="RasterResolutionY" config:type="int">1270</config:config-item><config:config-item config:name="RasterSubdivisionX" config:type="int">1</config:config-item><config:config-item config:name="RasterSubdivisionY" config:type="int">1</config:config-item><config:config-item config:name="SaveThumbnail" config:type="boolean">true</config:config-item><config:config-item config:name="SaveVersionOnClose" config:type="boolean">false</config:config-item><config:config-item config:name="ShowGrid" config:type="boolean">true</config:config-item><config:config-item config:name="ShowNotes" config:type="boolean">true</config:config-item><config:config-item config:name="ShowPageBreaks" config:type="boolean">true</config:config-item><config:config-item config:name="ShowZeroValues" config:type="boolean">true</config:config-item><config:config-item config:name="SyntaxStringRef" config:type="short">7</config:config-item><config:config-item config:name="UpdateFromTemplate" config:type="boolean">true</config:config-item><config:config-item-map-named config:name="ScriptConfiguration"><config:config-item-map-entry config:name="HF basis set errors"><config:config-item config:name="CodeName" config:type="string">Sheet1</config:config-item></config:config-item-map-entry><config:config-item-map-entry config:name="Sheet2"><config:config-item config:name="CodeName" config:type="string">Sheet2</config:config-item></config:config-item-map-entry></config:config-item-map-named></config:config-item-set></office:settings></office:document-settings>

==> anc/S22x5/styles.xml <==
<?xml version="1.0" encoding="UTF-8"?>
<office:document-styles xmlns:presentation="urn:oasis:names:tc:opendocument:xmlns:presentation:1.0" xmlns:css3t="http://www.w3.org/TR/css3-text/" xmlns:rpt="http://openoffice.org/2005/report" xmlns:dc="http://purl.org/dc/elements/1.1/" xmlns:chart="urn:oasis:names:tc:opendocument:xmlns:chart:1.0" xmlns:svg="urn:oasis:names:tc:opendocument:xmlns:svg-compatible:1.0" xmlns:draw="urn:oasis:names:tc:opendocument:xmlns:drawing:1.0" xmlns:text="urn:oasis:names:tc:opendocument:xmlns:text:1.0" xmlns:oooc="http://openoffice.org/2004/calc" xmlns:style="urn:oasis:names:tc:opendocument:xmlns:style:1.0" xmlns:ooow="http://openoffice.org/2004/writer" xmlns:meta="urn:oasis:names:tc:opendocument:xmlns:meta:1.0" xmlns:xlink="http://www.w3.org/1999/xlink" xmlns:fo="urn:oasis:names:tc:opendocument:xmlns:xsl-fo-compatible:1.0" xmlns:ooo="http://openoffice.org/2004/office" xmlns:office="urn:oasis:names:tc:opendocument:xmlns:office:1.0" xmlns:dr3d="urn:oasis:names:tc:opendocument:xmlns:dr3d:1.0" xmlns:table="urn:oasis:names:tc:opendocument:xmlns:table:1.0" xmlns:number="urn:oasis:names:tc:opendocument:xmlns:datastyle:1.0" xmlns:of="urn:oasis:names:tc:opendocument:xmlns:of:1.2" xmlns:calcext="urn:org:documentfoundation:names:experimental:calc:xmlns:calcext:1.0" xmlns:tableooo="http://openoffice.org/2009/table" xmlns:drawooo="http://openoffice.org/2010/draw" xmlns:grddl="http://www.w3.org/2003/g/data-view#" xmlns:loext="urn:org:documentfoundation:names:experimental:office:xmlns:loext:1.0" xmlns:dom="http://www.w3.org/2001/xml-events" xmlns:field="urn:openoffice:names:experimental:ooo-ms-interop:xmlns:field:1.0" xmlns:math="http://www.w3.org/1998/Math/MathML" xmlns:form="urn:oasis:names:tc:opendocument:xmlns:form:1.0" xmlns:script="urn:oasis:names:tc:opendocument:xmlns:script:1.0" xmlns:xhtml="http://www.w3.org/1999/xhtml" office:version="1.3"><office:font-face-decls><style:font-face style:name="DejaVu Sans" svg:font-family="&apos;DejaVu Sans&apos;" style:font-family-generic="system" style:font-pitch="variable"/><style:font-face style:name="FreeSans" svg:font-family="FreeSans" style:font-family-generic="system" style:font-pitch="variable"/><style:font-face style:name="Liberation Sans" svg:font-family="&apos;Liberation Sans&apos;" style:font-family-generic="swiss" style:font-pitch="variable"/><style:font-face style:name="Lohit Devanagari" svg:font-family="&apos;Lohit Devanagari&apos;" style:font-family-generic="system" style:font-pitch="variable"/><style:font-face style:name="Noto Sans CJK SC" svg:font-family="&apos;Noto Sans CJK SC&apos;" style:font-family-generic="system" style:font-pitch="variable"/><style:font-face style:name="Noto Sans CJK SC Regular" svg:font-family="&apos;Noto Sans CJK SC Regular&apos;" style:font-family-generic="system" style:font-pitch="variable"/></office:font-face-decls><office:styles><style:default-style style:family="table-cell"><style:paragraph-properties style:tab-stop-distance="0.5in"/><style:text-properties style:font-name="Liberation Sans" fo:font-size="10pt" fo:language="en" fo:country="US" style:font-name-asian="DejaVu Sans" style:font-size-asian="10pt" style:language-asian="zh" style:country-asian="CN" style:font-name-complex="DejaVu Sans" style:font-size-complex="10pt" style:language-complex="hi" style:country-complex="IN"/></style:default-style><number:number-style style:name="N0"><number:number number:min-integer-digits="1"/></number:number-style><number:currency-style style:name="N104P0" style:volatile="true"><number:currency-symbol number:language="en" number:country="US">$</number:currency-symbol><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/></number:currency-style><number:currency-style style:name="N104"><style:text-properties fo:color="#ff0000"/><number:text>-</number:text><number:currency-symbol number:language="en" number:country="US">$</number:currency-symbol><number:number number:decimal-places="2" number:min-decimal-places="2" number:min-integer-digits="1" number:grouping="true"/><style:map style:condition="value()&gt;=0" style:apply-style-name="N104P0"/></number:currency-style><number:number-style style:name="N127"><number:number number:decimal-places="3" number:min-decimal-places="3" number:min-integer-digits="1"/></number:number-style><number:percentage-style style:name="N126"><number:number number:decimal-places="3" number:min-decimal-places="3" number:min-integer-digits="1"/><number:text>%</number:text></number:percentage-style><number:number-style style:name="N125"><number:number number:decimal-places="1" number:min-decimal-places="1" number:min-integer-digits="1"/></number:number-style><number:number-style style:name="N124"><number:number number:decimal-places="1" number:min-decimal-places="1" number:min-integer-digits="1" number:grouping="true"/></number:number-style><number:number-style style:name="N123"><number:number number:decimal-places="5" number:min-decimal-places="5" number:min-integer-digits="1"/></number:number-style><number:number-style style:name="N122"><number:number number:decimal-places="6" number:min-decimal-places="6" number:min-integer-digits="1"/></number:number-style><style:style style:name="Default" style:family="table-cell"><style:text-properties style:font-name-asian="Noto Sans CJK SC Regular" style:font-family-asian="&apos;Noto Sans CJK SC Regular&apos;" style:font-family-generic-asian="system" style:font-pitch-asian="variable" style:font-name-complex="FreeSans" style:font-family-complex="FreeSans" style:font-family-generic-complex="system" style:font-pitch-complex="variable"/></style:style><style:style style:name="Heading" style:family="table-cell" style:parent-style-name="Default"><style:table-cell-properties style:text-align-source="fix" style:repeat-content="false"/><style:paragraph-properties fo:text-align="center"/><style:text-properties fo:font-size="16pt" fo:font-style="italic" fo:font-weight="bold"/></style:style><style:style style:name="Heading_20_1" style:display-name="Heading 1" style:family="table-cell" style:parent-style-name="Heading"><style:table-cell-properties style:rotation-angle="90"/></style:style><style:style style:name="Heading_20_2" style:display-name="Heading 2" style:family="table-cell" style:parent-style-name="Heading"><style:text-properties fo:font-size="12pt" style:font-size-asian="12pt" style:font-size-complex="12pt"/></style:style><style:style style:name="Text" style:family="table-cell" style:parent-style-name="Default"/><style:style style:name="Note" style:family="table-cell" style:parent-style-name="Text"><style:table-cell-properties fo:background-color="#ffffcc" style:diagonal-bl-tr="none" style:diagonal-tl-br="none" fo:border="0.74pt solid #808080"/><style:text-properties fo:color="#333333"/></style:style><style:style style:name="Footnote" style:family="table-cell" style:parent-style-name="Text"><style:text-properties fo:color="#808080" fo:font-style="italic" style:font-style-asian="italic" style:font-style-complex="italic"/></style:style><style:style style:name="Hyperlink" style:family="table-cell" style:parent-style-name="Text"><style:text-properties fo:color="#0000ee" style:text-underline-style="solid" style:text-underline-width="auto" style:text-underline-color="#0000ee"/></style:style><style:style style:name="Status" style:family="table-cell" style:parent-style-name="Default"/><style:style style:name="Good" style:family="table-cell" style:parent-style-name="Status"><style:table-cell-properties fo:background-color="#ccffcc"/><style:text-properties fo:color="#006600"/></style:style><style:style style:name="Neutral" style:family="table-cell" style:parent-style-name="Status"><style:table-cell-properties fo:background-color="#ffffcc"/><style:text-properties fo:color="#996600"/></style:style><style:style style:name="Bad" style:family="table-cell" style:parent-style-name="Status"><style:table-cell-properties fo:background-color="#ffcccc"/><style:text-properties fo:color="#cc0000"/></style:style><style:style style:name="Warning" style:family="table-cell" style:parent-style-name="Status"><style:text-properties fo:color="#cc0000"/></style:style><style:style style:name="Error" style:family="table-cell" style:parent-style-name="Status"><style:table-cell-properties fo:background-color="#cc0000"/><style:text-properties fo:color="#ffffff" fo:font-weight="bold" style:font-weight-asian="bold" style:font-weight-complex="bold"/></style:style><style:style style:name="Accent" style:family="table-cell" style:parent-style-name="Default"><style:text-properties fo:font-weight="bold" style:font-weight-asian="bold" style:font-weight-complex="bold"/></style:style><style:style style:name="Accent_20_1" style:display-name="Accent 1" style:family="table-cell" style:parent-style-name="Accent"><style:table-cell-properties fo:background-color="#000000"/><style:text-properties fo:color="#ffffff"/></style:style><style:style style:name="Accent_20_2" style:display-name="Accent 2" style:family="table-cell" style:parent-style-name="Accent"><style:table-cell-properties fo:background-color="#808080"/><style:text-properties fo:color="#ffffff"/></style:style><style:style style:name="Accent_20_3" style:display-name="Accent 3" style:family="table-cell" style:parent-style-name="Accent"><style:table-cell-properties fo:background-color="#dddddd"/></style:style><style:style style:name="Result" style:family="table-cell" style:parent-style-name="Default"><style:text-properties fo:font-style="italic" style:text-underline-style="solid" style:text-underline-width="auto" style:text-underline-color="font-color" fo:font-weight="bold"/></style:style><style:style style:name="Result2" style:family="table-cell" style:parent-style-name="Result" style:data-style-name="N104"/></office:styles><office:automatic-styles><style:page-layout style:name="Mpm1"><style:page-layout-properties style:writing-mode="lr-tb"/><style:header-style><style:header-footer-properties fo:min-height="0.2953in" fo:margin-left="0in" fo:margin-right="0in" fo:margin-bottom="0.0984in"/></style:header-style><style:footer-style><style:header-footer-properties fo:min-height="0.2953in" fo:margin-left="0in" fo:margin-right="0in" fo:margin-top="0.0984in"/></style:footer-style></style:page-layout></office:automatic-styles><office:master-styles><style:master-page style:name="Default" style:page-layout-name="Mpm1"><style:header><text:p><text:sheet-name>???</text:sheet-name></text:p></style:header><style:header-left style:display="false"/><style:header-first style:display="false"/><style:footer><text:p>Page <text:page-number>1</text:page-number></text:p></style:footer><style:footer-left style:display="false"/><style:footer-first style:display="false"/></style:master-page></office:master-styles></office:document-styles>

==> anc/prune-cc-pVXZ/prune-cc-pv5z <==
****
H     0 
S   4   1.00
    402.0000000              0.0002790        
     60.2400000              0.0021650        
     13.7300000              0.0112010        
      3.9050000              0.0448780        
S   1   1.00
      1.2830000              1.0000000        
S   1   1.00
      0.4655000              1.0000000        
S   1   1.00
      0.1811000              1.0000000        
S   1   1.00
      0.0727900              1.0000000        
P   1   1.00
      2.2920000              1.0000000        
P   1   1.00
      0.8380000              1.0000000        
P   1   1.00
      0.2920000              1.0000000        
D   1   1.00
      1.0570000              1.0000000        
****
He     0 
S   4   1.00
   1145.0000000              0.0003590        
    171.7000000              0.0027710        
     39.0700000              0.0142510        
     11.0400000              0.0555660        
S   1   1.00
      3.5660000              1.0000000        
S   1   1.00
      1.2400000              1.0000000        
S   1   1.00
      0.4473000              1.0000000        
S   1   1.00
      0.1640000              1.0000000        
P   1   1.00
      5.9940000              1.0000000        
P   1   1.00
      1.7450000              1.0000000        
P   1   1.00
      0.5600000              1.0000000        
D   1   1.00
      1.9650000              1.0000000        
****
Li     0 
S   10   1.00
  29493.0000000              0.0000180        
   4417.1010000              0.0001410        
   1005.2230000              0.0007390        
    284.7009000              0.0031070        
     92.8654300              0.0111350        
     33.5117900              0.0346700        
     13.0418000              0.0921710        
      5.3575360              0.1995760        
      2.2793380              0.3288360        
      0.9939900              0.3459750        
S   10   1.00
  29493.0000000             -0.0000030        
   4417.1010000             -0.0000220        
   1005.2230000             -0.0001150        
    284.7009000             -0.0004870        
     92.8654300             -0.0017460        
     33.5117900             -0.0055200        
     13.0418000             -0.0149280        
      5.3575360             -0.0342060        
      2.2793380             -0.0621550        
      0.9939900             -0.0959020        
S   1   1.00
      0.4334710              1.0000000        
S   1   1.00
      0.0955660              1.0000000        
S   1   1.00
      0.0446570              1.0000000        
S   1   1.00
      0.0206330              1.0000000        
P   3   1.00
     11.2500000              0.0013120        
      2.5000000              0.0099180        
      0.6500000              0.0375420        
P   1   1.00
      0.2500000              1.0000000        
P   1   1.00
      0.1000000              1.0000000        
P   1   1.00
      0.0390000              1.0000000        
P   1   1.00
      0.0170000              1.0000000        
D   1   1.00
      0.3440000              1.0000000        
D   1   1.00
      0.1530000              1.0000000        
D   1   1.00
      0.0680000              1.0000000        
F   1   1.00
      0.1829000              1.0000000        
****
Be     0 
S   10   1.00
  54620.0000000              0.0000180        
   8180.0000000              0.0001380        
   1862.0000000              0.0007230        
    527.3000000              0.0030390        
    172.0000000              0.0109080        
     62.1000000              0.0340350        
     24.2100000              0.0911930        
      9.9930000              0.1992680        
      4.3050000              0.3293550        
      1.9210000              0.3404890        
S   10   1.00
  54620.0000000             -0.0000030        
   8180.0000000             -0.0000250        
   1862.0000000             -0.0001310        
    527.3000000             -0.0005580        
    172.0000000             -0.0019880        
     62.1000000             -0.0063700        
     24.2100000             -0.0172170        
      9.9930000             -0.0408580        
      4.3050000             -0.0742370        
      1.9210000             -0.1192340        
S   1   1.00
      0.8663000              1.0000000        
S   1   1.00
      0.2475000              1.0000000        
S   1   1.00
      0.1009000              1.0000000        
S   1   1.00
      0.0412900              1.0000000        
P   4   1.00
     43.7500000              0.0006330        
     10.3300000              0.0048080        
      3.2260000              0.0205270        
      1.1270000              0.0678160        
P   1   1.00
      0.4334000              1.0000000        
P   1   1.00
      0.1808000              1.0000000        
P   1   1.00
      0.0782700              1.0000000        
P   1   1.00
      0.0337200              1.0000000        
D   1   1.00
      1.0720000              1.0000000        
D   1   1.00
      0.4410000              1.0000000        
D   1   1.00
      0.1811000              1.0000000        
F   1   1.00
      0.3250000              1.0000000        
****
B     0 
S   10   1.00
  68260.0000000              0.0000240        
  10230.0000000              0.0001850        
   2328.0000000              0.0009700        
    660.4000000              0.0040560        
    216.2000000              0.0143990        
     78.6000000              0.0439010        
     30.9800000              0.1130570        
     12.9600000              0.2338250        
      5.6590000              0.3539600        
      2.5560000              0.3015470        
S   10   1.00
  68260.0000000             -0.0000050        
  10230.0000000             -0.0000370        
   2328.0000000             -0.0001960        
    660.4000000             -0.0008240        
    216.2000000             -0.0029230        
     78.6000000             -0.0091380        
     30.9800000             -0.0241050        
     12.9600000             -0.0547550        
      5.6590000             -0.0969430        
      2.5560000             -0.1374850        
S   1   1.00
      1.1750000              1.0000000        
S   1   1.00
      0.4249000              1.0000000        
S   1   1.00
      0.1712000              1.0000000        
S   1   1.00
      0.0691300              1.0000000        
P   4   1.00
     66.4400000              0.0008380        
     15.7100000              0.0064090        
      4.9360000              0.0280810        
      1.7700000              0.0921520        
P   1   1.00
      0.7008000              1.0000000        
P   1   1.00
      0.2901000              1.0000000        
P   1   1.00
      0.1211000              1.0000000        
P   1   1.00
      0.0497300              1.0000000        
D   1   1.00
      1.1100000              1.0000000        
D   1   1.00
      0.4020000              1.0000000        
D   1   1.00
      0.1450000              1.0000000        
F   1   1.00
      0.4900000              1.0000000        
****
C     0 
S   10   1.00
  96770.0000000              0.0000250        
  14500.0000000              0.0001900        
   3300.0000000              0.0010000        
    935.8000000              0.0041830        
    306.2000000              0.0148590        
    111.3000000              0.0453010        
     43.9000000              0.1165040        
     18.4000000              0.2402490        
      8.0540000              0.3587990        
      3.6370000              0.2939410        
S   10   1.00
  96770.0000000             -0.0000050        
  14500.0000000             -0.0000410        
   3300.0000000             -0.0002130        
    935.8000000             -0.0008970        
    306.2000000             -0.0031870        
    111.3000000             -0.0099610        
     43.9000000             -0.0263750        
     18.4000000             -0.0600010        
      8.0540000             -0.1068250        
      3.6370000             -0.1441660        
S   1   1.00
      1.6560000              1.0000000        
S   1   1.00
      0.6333000              1.0000000        
S   1   1.00
      0.2545000              1.0000000        
S   1   1.00
      0.1019000              1.0000000        
P   4   1.00
    101.8000000              0.0008910        
     24.0400000              0.0069760        
      7.5710000              0.0316690        
      2.7320000              0.1040060        
P   1   1.00
      1.0850000              1.0000000        
P   1   1.00
      0.4496000              1.0000000        
P   1   1.00
      0.1876000              1.0000000        
P   1   1.00
      0.0760600              1.0000000        
D   1   1.00
      1.8480000              1.0000000        
D   1   1.00
      0.6490000              1.0000000        
D   1   1.00
      0.2280000              1.0000000        
F   1   1.00
      0.7610000              1.0000000        
****
N     0 
S   10   1.00
 129200.0000000              0.0000250        
  19350.0000000              0.0001970        
   4404.0000000              0.0010320        
   1248.0000000              0.0043250        
    408.0000000              0.0153800        
    148.2000000              0.0468670        
     58.5000000              0.1201160        
     24.5900000              0.2456950        
     10.8100000              0.3613790        
      4.8820000              0.2872830        
S   10   1.00
 129200.0000000             -0.0000060        
  19350.0000000             -0.0000430        
   4404.0000000             -0.0002270        
   1248.0000000             -0.0009580        
    408.0000000             -0.0034160        
    148.2000000             -0.0106670        
     58.5000000             -0.0282790        
     24.5900000             -0.0640200        
     10.8100000             -0.1139320        
      4.8820000             -0.1469950        
S   1   1.00
      2.1950000              1.0000000        
S   1   1.00
      0.8715000              1.0000000        
S   1   1.00
      0.3504000              1.0000000        
S   1   1.00
      0.1397000              1.0000000        
P   4   1.00
    147.0000000              0.0008920        
     34.7600000              0.0070820        
     11.0000000              0.0328160        
      3.9950000              0.1082090        
P   1   1.00
      1.5870000              1.0000000        
P   1   1.00
      0.6533000              1.0000000        
P   1   1.00
      0.2686000              1.0000000        
P   1   1.00
      0.1067000              1.0000000        
D   1   1.00
      2.8370000              1.0000000        
D   1   1.00
      0.9680000              1.0000000        
D   1   1.00
      0.3350000              1.0000000        
F   1   1.00
      1.0930000              1.0000000        
****
O     0 
S   10   1.00
 164200.0000000              0.0000260        
  24590.0000000              0.0002050        
   5592.0000000              0.0010760        
   1582.0000000              0.0045220        
    516.1000000              0.0161080        
    187.2000000              0.0490850        
     73.9300000              0.1248570        
     31.2200000              0.2516860        
     13.8100000              0.3624200        
      6.2560000              0.2790510        
S   10   1.00
 164200.0000000             -0.0000060        
  24590.0000000             -0.0000460        
   5592.0000000             -0.0002440        
   1582.0000000             -0.0010310        
    516.1000000             -0.0036880        
    187.2000000             -0.0115140        
     73.9300000             -0.0304350        
     31.2200000             -0.0681470        
     13.8100000             -0.1203680        
      6.2560000             -0.1482600        
S   1   1.00
      2.7760000              1.0000000        
S   1   1.00
      1.1380000              1.0000000        
S   1   1.00
      0.4600000              1.0000000        
S   1   1.00
      0.1829000              1.0000000        
P   4   1.00
    195.5000000              0.0009180        
     46.1600000              0.0073880        
     14.5800000              0.0349580        
      5.2960000              0.1154310        
P   1   1.00
      2.0940000              1.0000000        
P   1   1.00
      0.8471000              1.0000000        
P   1   1.00
      0.3368000              1.0000000        
P   1   1.00
      0.1285000              1.0000000        
D   1   1.00
      3.7750000              1.0000000        
D   1   1.00
      1.3000000              1.0000000        
D   1   1.00
      0.4440000              1.0000000        
F   1   1.00
      1.4280000              1.0000000        
****
F     0 
S   10   1.00
 211400.0000000              0.0000260        
  31660.0000000              0.0002010        
   7202.0000000              0.0010560        
   2040.0000000              0.0044320        
    666.4000000              0.0157660        
    242.0000000              0.0481120        
     95.5300000              0.1232320        
     40.2300000              0.2515190        
     17.7200000              0.3645250        
      8.0050000              0.2797660        
S   10   1.00
 211400.0000000             -0.0000060        
  31660.0000000             -0.0000470        
   7202.0000000             -0.0002440        
   2040.0000000             -0.0010310        
    666.4000000             -0.0036830        
    242.0000000             -0.0115130        
     95.5300000             -0.0306630        
     40.2300000             -0.0695720        
     17.7200000             -0.1239920        
      8.0050000             -0.1502140        
S   1   1.00
      3.5380000              1.0000000        
S   1   1.00
      1.4580000              1.0000000        
S   1   1.00
      0.5887000              1.0000000        
S   1   1.00
      0.2324000              1.0000000        
P   4   1.00
    241.9000000              0.0010020        
     57.1700000              0.0080540        
     18.1300000              0.0380480        
      6.6240000              0.1237790        
P   1   1.00
      2.6220000              1.0000000        
P   1   1.00
      1.0570000              1.0000000        
P   1   1.00
      0.4176000              1.0000000        
P   1   1.00
      0.1574000              1.0000000        
D   1   1.00
      5.0140000              1.0000000        
D   1   1.00
      1.7250000              1.0000000        
D   1   1.00
      0.5860000              1.0000000        
F   1   1.00
      1.9170000              1.0000000        
****
Ne     0 
S   10   1.00
 262700.0000000              0.0000260        
  39350.0000000              0.0002000        
   8955.0000000              0.0010500        
   2538.0000000              0.0044000        
    829.9000000              0.0156490        
    301.5000000              0.0477580        
    119.0000000              0.1229430        
     50.0000000              0.2524830        
     21.9800000              0.3663140        
      9.8910000              0.2796170        
S   10   1.00
 262700.0000000             -0.0000060        
  39350.0000000             -0.0000470        
   8955.0000000             -0.0002470        
   2538.0000000             -0.0010380        
    829.9000000             -0.0037110        
    301.5000000             -0.0115930        
    119.0000000             -0.0310860        
     50.0000000             -0.0709720        
     21.9800000             -0.1272660        
      9.8910000             -0.1512310        
S   1   1.00
      4.3270000              1.0000000        
S   1   1.00
      1.8040000              1.0000000        
S   1   1.00
      0.7288000              1.0000000        
S   1   1.00
      0.2867000              1.0000000        
P   4   1.00
    299.1000000              0.0010380        
     70.7300000              0.0083750        
     22.4800000              0.0396930        
      8.2460000              0.1280560        
P   1   1.00
      3.2690000              1.0000000        
P   1   1.00
      1.3150000              1.0000000        
P   1   1.00
      0.5158000              1.0000000        
P   1   1.00
      0.1918000              1.0000000        
D   1   1.00
      6.4710000              1.0000000        
D   1   1.00
      2.2130000              1.0000000        
D   1   1.00
      0.7470000              1.0000000        
F   1   1.00
      2.5440000              1.0000000        
****
Na     0 
S   15   1.00
 1224000.0000000             0.00000500       
 183200.0000000              0.00003700       
  41700.0000000              0.00019600       
  11810.0000000              0.00082700       
   3853.0000000              0.00300300       
   1391.0000000              0.00970300       
    542.5000000              0.02823400       
    224.9000000              0.07320600       
     97.9300000              0.16289700       
     44.3100000              0.28870800       
     20.6500000              0.34682900       
      9.7290000              0.20686500       
      4.2280000              0.03280100       
      1.9690000             -0.00064800       
      0.8890000              0.00145900       
S   15   1.00
 1224000.0000000            -0.00000100       
 183200.0000000             -0.00000900       
  41700.0000000             -0.00004800       
  11810.0000000             -0.00020200       
   3853.0000000             -0.00073600       
   1391.0000000             -0.00238700       
    542.5000000             -0.00705000       
    224.9000000             -0.01878600       
     97.9300000             -0.04461500       
     44.3100000             -0.08977400       
     20.6500000             -0.14294000       
      9.7290000             -0.12431500       
      4.2280000              0.09996500       
      1.9690000              0.41708000       
      0.8890000              0.47512300       
S   14   1.00
 183200.0000000              0.00000100       
  41700.0000000              0.00000700       
  11810.0000000              0.00003000       
   3853.0000000              0.00011100       
   1391.0000000              0.00035900       
    542.5000000              0.00106300       
    224.9000000              0.00282700       
     97.9300000              0.00676700       
     44.3100000              0.01364800       
     20.6500000              0.02228100       
      9.7290000              0.01960100       
      4.2280000             -0.01677100       
      1.9690000             -0.07737300       
      0.8890000             -0.11350100       
S   1   1.00
      0.3964000              1.0000000        
S   1   1.00
      0.0699300              1.0000000        
S   1   1.00
      0.0328900              1.0000000        
S   1   1.00
      0.0161200              1.0000000        
P   8   1.00
    413.4000000              0.00090800       
     97.9800000              0.00741800       
     31.3700000              0.03574600       
     11.6200000              0.11852000       
      4.6710000              0.26140300       
      1.9180000              0.37839500       
      0.7775000              0.33463200       
      0.3013000              0.12684400       
P   8   1.00
    413.4000000             -0.00009000       
     97.9800000             -0.00073900       
     31.3700000             -0.00357300       
     11.6200000             -0.01201400       
      4.6710000             -0.02671800       
      1.9180000             -0.03927500       
      0.7775000             -0.03760800       
      0.3013000             -0.04332300       
P   1   1.00
      0.2275000              1.0000000        
P   1   1.00
      0.0752700              1.0000000        
P   1   1.00
      0.0312600              1.0000000        
P   1   1.00
      0.0134200              1.0000000        
D   1   1.00
      0.1538000              1.0000000        
D   1   1.00
      0.0865000              1.0000000        
D   1   1.00
      0.0487000              1.0000000        
F   1   1.00
      0.1397000              1.0000000        
****
Mg     0 
S   16   1.00
 2968000.0000000             0.197177e-05     
 444300.0000000              0.153362e-04     
 101100.0000000              0.806852e-04     
  28640.0000000              0.340771e-03     
   9343.0000000              0.124194e-02     
   3373.0000000              0.404124e-02     
   1316.0000000              0.119797e-01     
    545.8000000              0.324253e-01     
    238.1000000              0.789332e-01     
    108.2000000              0.166575e+00     
     50.8000000              0.282871e+00     
     24.4800000              0.331890e+00     
     11.9300000              0.203287e+00     
      5.5430000              0.382897e-01     
      2.6750000              0.308916e-03     
      1.2630000              0.138907e-02     
S   16   1.00
 2968000.0000000            -0.498160e-06     
 444300.0000000             -0.387563e-05     
 101100.0000000             -0.203854e-04     
  28640.0000000             -0.861659e-04     
   9343.0000000             -0.314176e-03     
   3373.0000000             -0.102577e-02     
   1316.0000000             -0.305816e-02     
    545.8000000             -0.841063e-02     
    238.1000000             -0.211202e-01     
    108.2000000             -0.476882e-01     
     50.8000000             -0.924119e-01     
     24.4800000             -0.142548e+00     
     11.9300000             -0.126168e+00     
      5.5430000              0.715282e-01     
      2.6750000              0.383039e+00     
      1.2630000              0.490133e+00     
S   16   1.00
 2968000.0000000             0.960175e-07     
 444300.0000000              0.746164e-06     
 101100.0000000              0.393119e-05     
  28640.0000000              0.165812e-04     
   9343.0000000              0.606257e-04     
   3373.0000000              0.197322e-03     
   1316.0000000              0.590881e-03     
    545.8000000              0.161904e-02     
    238.1000000              0.409756e-02     
    108.2000000              0.922989e-02     
     50.8000000              0.182168e-01     
     24.4800000              0.282884e-01     
     11.9300000              0.265059e-01     
      5.5430000             -0.172053e-01     
      2.6750000             -0.885917e-01     
      1.2630000             -0.163871e+00     
S   1   1.00
      0.5883000              1.0000000        
S   1   1.00
      0.1496000              1.0000000        
S   1   1.00
      0.0670000              1.0000000        
S   1   1.00
      0.0295200              1.0000000        
P   10   1.00
   1441.0000000              0.152407e-03     
    341.4000000              0.132764e-02     
    110.7000000              0.721937e-02     
     41.9700000              0.285205e-01     
     17.4900000              0.865346e-01     
      7.7530000              0.194950e+00     
      3.5340000              0.312051e+00     
      1.6140000              0.348476e+00     
      0.7299000              0.218886e+00     
      0.3029000              0.435579e-01     
P   10   1.00
   1441.0000000             -0.241031e-04     
    341.4000000             -0.210809e-03     
    110.7000000             -0.114530e-02     
     41.9700000             -0.456417e-02     
     17.4900000             -0.139603e-01     
      7.7530000             -0.321105e-01     
      3.5340000             -0.516217e-01     
      1.6140000             -0.613713e-01     
      0.7299000             -0.442465e-01     
      0.3029000              0.523191e-01     
P   1   1.00
      0.1583000              1.0000000        
P   1   1.00
      0.0819000              1.0000000        
P   1   1.00
      0.0412300              1.0000000        
P   1   1.00
      0.0198800              1.0000000        
D   1   1.00
      0.1060000              1.0000000        
D   1   1.00
      0.1944000              1.0000000        
D   1   1.00
      0.3570000              1.0000000        
F   1   1.00
      0.2520000              1.0000000        
****
Al     0 
S   16   1.00
 3269000.0000000             0.213962e-05     
 489400.0000000              0.166264e-04     
 111400.0000000              0.875168e-04     
  31560.0000000              0.368990e-03     
  10320.0000000              0.133903e-02     
   3731.0000000              0.435636e-02     
   1456.0000000              0.128955e-01     
    604.1000000              0.348201e-01     
    263.5000000              0.843530e-01     
    119.8000000              0.175907e+00     
     56.3200000              0.292091e+00     
     27.1900000              0.328220e+00     
     13.2600000              0.186927e+00     
      6.0520000              0.310430e-01     
      2.9810000             -0.508922e-03     
      1.4760000              0.148836e-02     
S   16   1.00
 3269000.0000000            -0.556026e-06     
 489400.0000000             -0.432303e-05     
 111400.0000000             -0.227413e-04     
  31560.0000000             -0.960116e-04     
  10320.0000000             -0.348376e-03     
   3731.0000000             -0.113836e-02     
   1456.0000000             -0.338744e-02     
    604.1000000             -0.931505e-02     
    263.5000000             -0.233023e-01     
    119.8000000             -0.523486e-01     
     56.3200000             -0.999499e-01     
     27.1900000             -0.150560e+00     
     13.2600000             -0.119121e+00     
      6.0520000              0.108091e+00     
      2.9810000              0.411129e+00     
      1.4760000              0.457214e+00     
S   16   1.00
 3269000.0000000             0.128423e-06     
 489400.0000000              0.997514e-06     
 111400.0000000              0.525480e-05     
  31560.0000000              0.221450e-04     
  10320.0000000              0.805464e-04     
   3731.0000000              0.262506e-03     
   1456.0000000              0.784220e-03     
    604.1000000              0.215039e-02     
    263.5000000              0.541974e-02     
    119.8000000              0.121686e-01     
     56.3200000              0.236823e-01     
     27.1900000              0.360937e-01     
     13.2600000              0.303284e-01     
      6.0520000             -0.309034e-01     
      2.9810000             -0.119126e+00     
      1.4760000             -0.211145e+00     
S   1   1.00
      0.7334000              1.0000000        
S   1   1.00
      0.2447000              1.0000000        
S   1   1.00
      0.1088000              1.0000000        
S   1   1.00
      0.0467200              1.0000000        
P   8   1.00
   1461.0000000              0.208613e-03     
    346.2000000              0.181005e-02     
    112.2000000              0.973433e-02     
     42.5100000              0.378266e-01     
     17.7200000              0.110898e+00     
      7.8520000              0.234295e+00     
      3.5710000              0.345245e+00     
      1.6370000              0.331430e+00     
P   8   1.00
   1461.0000000             -0.371947e-04     
    346.2000000             -0.328563e-03     
    112.2000000             -0.174264e-02     
     42.5100000             -0.694828e-02     
     17.7200000             -0.202807e-01     
      7.8520000             -0.448657e-01     
      3.5710000             -0.643278e-01     
      1.6370000             -0.752666e-01     
P   1   1.00
      0.7382000              1.0000000        
P   1   1.00
      0.2577000              1.0000000        
P   1   1.00
      0.0977300              1.0000000        
P   1   1.00
      0.0369000              1.0000000        
D   1   1.00
      0.0804000              1.0000000        
D   1   1.00
      0.1990000              1.0000000        
D   1   1.00
      0.4940000              1.0000000        
F   1   1.00
      0.2440000              1.0000000        
****
Si     0 
S   16   1.00
 3948000.0000000             0.203712e-05     
 591100.0000000              0.158394e-04     
 134500.0000000              0.833590e-04     
  38120.0000000              0.351361e-03     
  12460.0000000              0.127660e-02     
   4504.0000000              0.415191e-02     
   1758.0000000              0.123030e-01     
    729.1000000              0.333102e-01     
    318.0000000              0.809845e-01     
    144.6000000              0.170290e+00     
     67.9700000              0.286879e+00     
     32.8200000              0.330340e+00     
     16.0300000              0.196602e+00     
      7.3960000              0.354535e-01     
      3.6610000             -0.535204e-03     
      1.8230000              0.161465e-02     
S   16   1.00
 3948000.0000000            -0.542085e-06     
 591100.0000000             -0.421677e-05     
 134500.0000000             -0.221813e-04     
  38120.0000000             -0.936028e-04     
  12460.0000000             -0.340116e-03     
   4504.0000000             -0.111061e-02     
   1758.0000000             -0.330878e-02     
    729.1000000             -0.911602e-02     
    318.0000000             -0.228790e-01     
    144.6000000             -0.517119e-01     
     67.9700000             -0.999091e-01     
     32.8200000             -0.152747e+00     
     16.0300000             -0.127508e+00     
      7.3960000              0.946963e-01     
      3.6610000              0.414036e+00     
      1.8230000              0.467934e+00     
S   16   1.00
 3948000.0000000             0.138907e-06     
 591100.0000000              0.107953e-05     
 134500.0000000              0.568628e-05     
  38120.0000000              0.239537e-04     
  12460.0000000              0.872409e-04     
   4504.0000000              0.284163e-03     
   1758.0000000              0.849840e-03     
    729.1000000              0.233527e-02     
    318.0000000              0.590466e-02     
    144.6000000              0.133461e-01     
     67.9700000              0.262889e-01     
     32.8200000              0.407426e-01     
     16.0300000              0.361476e-01     
      7.3960000             -0.303923e-01     
      3.6610000             -0.135961e+00     
      1.8230000             -0.250144e+00     
S   1   1.00
      0.9147000              1.0000000        
S   1   1.00
      0.3393000              1.0000000        
S   1   1.00
      0.1500000              1.0000000        
S   1   1.00
      0.0643800              1.0000000        
P   8   1.00
   1780.0000000              0.201206e-03     
    421.8000000              0.174937e-02     
    136.7000000              0.948141e-02     
     51.8100000              0.372313e-01     
     21.6000000              0.110763e+00     
      9.5630000              0.237933e+00     
      4.3500000              0.353691e+00     
      2.0060000              0.328839e+00     
P   8   1.00
   1780.0000000             -0.427152e-04     
    421.8000000             -0.377039e-03     
    136.7000000             -0.202240e-02     
     51.8100000             -0.812833e-02     
     21.6000000             -0.242272e-01     
      9.5630000             -0.543825e-01     
      4.3500000             -0.799051e-01     
      2.0060000             -0.888958e-01     
P   1   1.00
      0.9205000              1.0000000        
P   1   1.00
      0.3500000              1.0000000        
P   1   1.00
      0.1381000              1.0000000        
P   1   1.00
      0.0533800              1.0000000        
D   1   1.00
      0.1200000              1.0000000        
D   1   1.00
      0.3020000              1.0000000        
D   1   1.00
      0.7600000              1.0000000        
F   1   1.00
      0.3360000              1.0000000        
****
P     0 
S   16   1.00
 4666000.0000000             0.196759e-05     
 698600.0000000              0.152963e-04     
 159000.0000000              0.804826e-04     
  45040.0000000              0.339737e-03     
  14720.0000000              0.123291e-02     
   5323.0000000              0.401345e-02     
   2076.0000000              0.119124e-01     
    861.1000000              0.322511e-01     
    375.7000000              0.786643e-01     
    170.8000000              0.166458e+00     
     80.2900000              0.283039e+00     
     38.7700000              0.331942e+00     
     18.9300000              0.203352e+00     
      8.7960000              0.383183e-01     
      4.3580000             -0.384720e-03     
      2.1740000              0.158744e-02     
S   16   1.00
 4666000.0000000            -0.534153e-06     
 698600.0000000             -0.415422e-05     
 159000.0000000             -0.218484e-04     
  45040.0000000             -0.923272e-04     
  14720.0000000             -0.335109e-03     
   5323.0000000             -0.109508e-02     
   2076.0000000             -0.326798e-02     
    861.1000000             -0.899951e-02     
    375.7000000             -0.226528e-01     
    170.8000000             -0.514650e-01     
     80.2900000             -0.100186e+00     
     38.7700000             -0.155075e+00     
     18.9300000             -0.133818e+00     
      8.7960000              0.878361e-01     
      4.3580000              0.422581e+00     
      2.1740000              0.474899e+00     
S   16   1.00
 4666000.0000000             0.146776e-06     
 698600.0000000              0.114064e-05     
 159000.0000000              0.600568e-05     
  45040.0000000              0.253427e-04     
  14720.0000000              0.921606e-04     
   5323.0000000              0.300563e-03     
   2076.0000000              0.899884e-03     
    861.1000000              0.247354e-02     
    375.7000000              0.626812e-02     
    170.8000000              0.142598e-01     
     80.2900000              0.282769e-01     
     38.7700000              0.445124e-01     
     18.9300000              0.407217e-01     
      8.7960000             -0.301908e-01     
      4.3580000             -0.152894e+00     
      2.1740000             -0.282411e+00     
S   1   1.00
      1.0950000              1.0000000        
S   1   1.00
      0.4400000              1.0000000        
S   1   1.00
      0.1945000              1.0000000        
S   1   1.00
      0.0837600              1.0000000        
P   8   1.00
   2010.0000000              0.215915e-03     
    476.3000000              0.187536e-02     
    154.4000000              0.101742e-01     
     58.5100000              0.399856e-01     
     24.4000000              0.118563e+00     
     10.8000000              0.251816e+00     
      4.9130000              0.366565e+00     
      2.2690000              0.316177e+00     
P   8   1.00
   2010.0000000             -0.511444e-04     
    476.3000000             -0.448356e-03     
    154.4000000             -0.242340e-02     
     58.5100000             -0.969826e-02     
     24.4000000             -0.290965e-01     
     10.8000000             -0.641726e-01     
      4.9130000             -0.945071e-01     
      2.2690000             -0.934700e-01     
P   1   1.00
      1.0430000              1.0000000        
P   1   1.00
      0.4313000              1.0000000        
P   1   1.00
      0.1767000              1.0000000        
P   1   1.00
      0.0700900              1.0000000        
D   1   1.00
      0.1650000              1.0000000        
D   1   1.00
      0.4130000              1.0000000        
D   1   1.00
      1.0360000              1.0000000        
F   1   1.00
      0.4520000              1.0000000        
****
S     0 
S   16   1.00
 5481000.0000000             0.189338e-05     
 820600.0000000              0.147211e-04     
 186700.0000000              0.775084e-04     
  52880.0000000              0.327224e-03     
  17250.0000000              0.119365e-02     
   6226.0000000              0.388393e-02     
   2429.0000000              0.115336e-01     
   1007.0000000              0.312748e-01     
    439.5000000              0.764387e-01     
    199.8000000              0.162700e+00     
     93.9200000              0.279328e+00     
     45.3400000              0.333145e+00     
     22.1500000              0.209836e+00     
     10.3400000              0.415974e-01     
      5.1190000             -0.450552e-03     
      2.5530000              0.168855e-02     
S   16   1.00
 5481000.0000000            -0.522912e-06     
 820600.0000000             -0.406690e-05     
 186700.0000000             -0.214065e-04     
  52880.0000000             -0.904540e-04     
  17250.0000000             -0.330080e-03     
   6226.0000000             -0.107782e-02     
   2429.0000000             -0.321874e-02     
   1007.0000000             -0.887217e-02     
    439.5000000             -0.223771e-01     
    199.8000000             -0.510577e-01     
     93.9200000             -0.100225e+00     
     45.3400000             -0.156795e+00     
     22.1500000             -0.139748e+00     
     10.3400000              0.810059e-01     
      5.1190000              0.430883e+00     
      2.5530000              0.481688e+00     
S   16   1.00
 5481000.0000000             0.151823e-06     
 820600.0000000              0.118008e-05     
 186700.0000000              0.621699e-05     
  52880.0000000              0.262405e-04     
  17250.0000000              0.959040e-04     
   6226.0000000              0.312678e-03     
   2429.0000000              0.936322e-03     
   1007.0000000              0.257790e-02     
    439.5000000              0.654121e-02     
    199.8000000              0.149630e-01     
     93.9200000              0.298940e-01     
     45.3400000              0.476946e-01     
     22.1500000              0.449556e-01     
     10.3400000             -0.293009e-01     
      5.1190000             -0.168916e+00     
      2.5530000             -0.311014e+00     
S   1   1.00
      1.2820000              1.0000000        
S   1   1.00
      0.5450000              1.0000000        
S   1   1.00
      0.2411000              1.0000000        
S   1   1.00
      0.1035000              1.0000000        
P   8   1.00
   2200.0000000              0.239049e-03     
    521.4000000              0.207686e-02     
    169.0000000              0.112363e-01     
     64.0500000              0.440690e-01     
     26.7200000              0.129168e+00     
     11.8300000              0.269083e+00     
      5.3780000              0.378611e+00     
      2.4820000              0.296779e+00     
P   8   1.00
   2200.0000000             -0.608562e-04     
    521.4000000             -0.530419e-03     
    169.0000000             -0.287915e-02     
     64.0500000             -0.114397e-01     
     26.7200000             -0.342764e-01     
     11.8300000             -0.735811e-01     
      5.3780000             -0.107782e+00     
      2.4820000             -0.879769e-01     
P   1   1.00
      1.1160000              1.0000000        
P   1   1.00
      0.4848000              1.0000000        
P   1   1.00
      0.2006000              1.0000000        
P   1   1.00
      0.0795100              1.0000000        
D   1   1.00
      0.2030000              1.0000000        
D   1   1.00
      0.5040000              1.0000000        
D   1   1.00
      1.2500000              1.0000000        
F   1   1.00
      0.5570000              1.0000000        
****
Cl     0 
S   16   1.00
 6410000.0000000             0.181350e-05     
 959600.0000000              0.141118e-04     
 218300.0000000              0.742406e-04     
  61810.0000000              0.314131e-03     
  20140.0000000              0.114642e-02     
   7264.0000000              0.373888e-02     
   2832.0000000              0.110946e-01     
   1175.0000000              0.301152e-01     
    512.6000000              0.739145e-01     
    233.0000000              0.158258e+00     
    109.5000000              0.274753e+00     
     52.8600000              0.334066e+00     
     25.8400000              0.217589e+00     
     12.1700000              0.457278e-01     
      6.0300000             -0.134739e-03     
      3.0120000              0.163933e-02     
S   16   1.00
 6410000.0000000            -0.508303e-06     
 959600.0000000             -0.395633e-05     
 218300.0000000             -0.208095e-04     
  61810.0000000             -0.881175e-04     
  20140.0000000             -0.321742e-03     
   7264.0000000             -0.105277e-02     
   2832.0000000             -0.314183e-02     
   1175.0000000             -0.866363e-02     
    512.6000000             -0.219353e-01     
    233.0000000             -0.502584e-01     
    109.5000000             -0.995414e-01     
     52.8600000             -0.157647e+00     
     25.8400000             -0.146024e+00     
     12.1700000              0.692230e-01     
      6.0300000              0.430412e+00     
      3.0120000              0.490802e+00     
S   16   1.00
 6410000.0000000             0.153808e-06     
 959600.0000000              0.119654e-05     
 218300.0000000              0.629828e-05     
  61810.0000000              0.266450e-04     
  20140.0000000              0.974162e-04     
   7264.0000000              0.318360e-03     
   2832.0000000              0.952377e-03     
   1175.0000000              0.262430e-02     
    512.6000000              0.668160e-02     
    233.0000000              0.153595e-01     
    109.5000000              0.309432e-01     
     52.8600000              0.500638e-01     
     25.8400000              0.489782e-01     
     12.1700000             -0.260807e-01     
      6.0300000             -0.178426e+00     
      3.0120000             -0.332324e+00     
S   1   1.00
      1.5110000              1.0000000        
S   1   1.00
      0.6604000              1.0000000        
S   1   1.00
      0.2926000              1.0000000        
S   1   1.00
      0.1254000              1.0000000        
P   8   1.00
   2548.0000000              0.235702e-03     
    603.7000000              0.205158e-02     
    195.6000000              0.111543e-01     
     74.1500000              0.439816e-01     
     30.9400000              0.129994e+00     
     13.6900000              0.272959e+00     
      6.2290000              0.383690e+00     
      2.8780000              0.291870e+00     
P   8   1.00
   2548.0000000             -0.635410e-04     
    603.7000000             -0.553259e-03     
    195.6000000             -0.302795e-02     
     74.1500000             -0.120650e-01     
     30.9400000             -0.366348e-01     
     13.6900000             -0.790764e-01     
      6.2290000             -0.117422e+00     
      2.8780000             -0.860943e-01     
P   1   1.00
      1.2820000              1.0000000        
P   1   1.00
      0.5641000              1.0000000        
P   1   1.00
      0.2348000              1.0000000        
P   1   1.00
      0.0931200              1.0000000        
D   1   1.00
      0.2540000              1.0000000        
D   1   1.00
      0.6280000              1.0000000        
D   1   1.00
      1.5510000              1.0000000        
F   1   1.00
      0.7060000              1.0000000        
****
Ar     0 
S   16   1.00
 7401000.0000000             0.00000175       
 1108000.0000000             0.00001361       
 252100.0000000              0.00007163       
  71380.0000000              0.00030303       
  23260.0000000              0.00110608       
   8390.0000000              0.00360671       
   3271.0000000              0.01071321       
   1357.0000000              0.02910677       
    592.0000000              0.07166011       
    269.1000000              0.15414053       
    126.5000000              0.27041707       
     61.0300000              0.33485470       
     29.8600000              0.22434631       
     14.1700000              0.05000284       
      7.0220000              0.00006459       
      3.5110000              0.00168641       
S   16   1.00
 7401000.0000000            -0.00000050       
 1108000.0000000            -0.00000387       
 252100.0000000             -0.00002034       
  71380.0000000             -0.00008609       
  23260.0000000             -0.00031444       
   8390.0000000             -0.00102841       
   3271.0000000             -0.00307267       
   1357.0000000             -0.00847532       
    592.0000000             -0.02152008       
    269.1000000             -0.04944932       
    126.5000000             -0.09877592       
     61.0300000             -0.15830822       
     29.8600000             -0.15140298       
     14.1700000              0.05824264       
      7.0220000              0.42938305       
      3.5110000              0.49908884       
S   16   1.00
 7401000.0000000             0.00000016       
 1108000.0000000             0.00000121       
 252100.0000000              0.00000636       
  71380.0000000              0.00002689       
  23260.0000000              0.00009834       
   8390.0000000              0.00032129       
   3271.0000000              0.00096200       
   1357.0000000              0.00265245       
    592.0000000              0.00677035       
    269.1000000              0.01561727       
    126.5000000              0.03171666       
     61.0300000              0.05199742       
     29.8600000              0.05247514       
     14.1700000             -0.02264147       
      7.0220000             -0.18606229       
      3.5110000             -0.35014547       
S   1   1.00
      1.7580000              1.0000000        
S   1   1.00
      0.7841000              1.0000000        
S   1   1.00
      0.3480000              1.0000000        
S   1   1.00
      0.1491000              1.0000000        
P   8   1.00
   2927.0000000              0.00023199       
    693.5000000              0.00202329       
    224.7000000              0.01103401       
     85.1700000              0.04383970       
     35.5300000              0.13035904       
     15.7300000              0.27574991       
      7.1650000              0.38764330       
      3.3220000              0.28740741       
P   8   1.00
   2927.0000000             -0.00006491       
    693.5000000             -0.00056531       
    224.7000000             -0.00310988       
     85.1700000             -0.01246964       
     35.5300000             -0.03822465       
     15.7300000             -0.08307918       
      7.1650000             -0.12459409       
      3.3220000             -0.08329713       
P   1   1.00
      1.4780000              1.0000000        
P   1   1.00
      0.6552000              1.0000000        
P   1   1.00
      0.2751000              1.0000000        
P   1   1.00
      0.1097000              1.0000000        
D   1   1.00
      0.3110000              1.0000000        
D   1   1.00
      0.7630000              1.0000000        
D   1   1.00
      1.8730000              1.0000000        
F   1   1.00
      0.8900000              1.0000000        
****
Ca     0 
S   22   1.00
 28249600.0000000            0.00000043       
 4250190.0000000             0.00000329       
 975014.0000000              0.00001714       
 277446.0000000              0.00007228       
  90454.7000000              0.00026522       
  32515.9000000              0.00087484       
  12610.6000000              0.00264991       
   5190.7700000              0.00748447       
   2242.3300000              0.01973093       
   1011.5300000              0.04779799       
    475.5470000              0.10359562       
    232.0720000              0.19293018       
    116.8740000              0.28626757       
     60.3427000              0.29278494       
     31.5244000              0.16312798       
     16.0308000              0.03221688       
      8.4599200              0.00059258       
      4.5271800              0.00104790       
      2.4185900             -0.00038379       
      1.2512900              0.00015772       
      0.6434300             -0.00014357       
      0.3291800              0.00005770       
S   22   1.00
 28249600.0000000           -0.00000012       
 4250190.0000000            -0.00000096       
 975014.0000000             -0.00000497       
 277446.0000000             -0.00002099       
  90454.7000000             -0.00007701       
  32515.9000000             -0.00025431       
  12610.6000000             -0.00077168       
   5190.7700000             -0.00219083       
   2242.3300000             -0.00583567       
   1011.5300000             -0.01446869       
    475.5470000             -0.03280384       
    232.0720000             -0.06674435       
    116.8740000             -0.11668667       
     60.3427000             -0.15919701       
     31.5244000             -0.11620650       
     16.0308000              0.10547012       
      8.4599200              0.42483472       
      4.5271800              0.45779736       
      2.4185900              0.16619966       
      1.2512900              0.01462386       
      0.6434300              0.00204654       
      0.3291800              0.00019519       
S   22   1.00
 28249600.0000000            0.00000004       
 4250190.0000000             0.00000033       
 975014.0000000              0.00000172       
 277446.0000000              0.00000724       
  90454.7000000              0.00002656       
  32515.9000000              0.00008772       
  12610.6000000              0.00026618       
   5190.7700000              0.00075622       
   2242.3300000              0.00201618       
   1011.5300000              0.00501203       
    475.5470000              0.01141485       
    232.0720000              0.02345426       
    116.8740000              0.04173784       
     60.3427000              0.05894305       
     31.5244000              0.04503419       
     16.0308000             -0.04437618       
      8.4599200             -0.21875449       
      4.5271800             -0.36363043       
      2.4185900             -0.15422068       
      1.2512900              0.35238152       
      0.6434300              0.61412099       
      0.3291800              0.30037275       
S   22   1.00
 28249600.0000000           -0.00000001       
 4250190.0000000            -0.00000008       
 975014.0000000             -0.00000041       
 277446.0000000             -0.00000173       
  90454.7000000             -0.00000634       
  32515.9000000             -0.00002094       
  12610.6000000             -0.00006356       
   5190.7700000             -0.00018056       
   2242.3300000             -0.00048155       
   1011.5300000             -0.00119721       
    475.5470000             -0.00272889       
    232.0720000             -0.00561187       
    116.8740000             -0.01001305       
     60.3427000             -0.01419051       
     31.5244000             -0.01092170       
     16.0308000              0.01086343       
      8.4599200              0.05501493       
      4.5271800              0.09688214       
      2.4185900              0.03947968       
      1.2512900             -0.10866983       
      0.6434300             -0.22728320       
      0.3291800             -0.25708490       
S   1   1.00
      0.1423900              1.0000000        
S   1   1.00
      0.0781900              1.0000000        
S   1   1.00
      0.0376300              1.0000000        
S   1   1.00
      0.0182900              1.0000000        
P   14   1.00
 406353.0000000              0.00000023       
  13600.7000000              0.00002393       
   3235.4700000              0.00021218       
   1053.0500000              0.00122733       
    403.5690000              0.00545277       
    171.4900000              0.01962669       
     78.2363000              0.05827993       
     37.6065000              0.13955299       
     18.7090000              0.25592562       
      9.5004100              0.33998132       
      4.9055700              0.27304774       
      2.5267000              0.09644148       
      1.2713900              0.00955231       
      0.6260100              0.00067589       
P   14   1.00
 406353.0000000             -0.00000007       
  13600.7000000             -0.00000779       
   3235.4700000             -0.00006908       
   1053.0500000             -0.00040059       
    403.5690000             -0.00178490       
    171.4900000             -0.00648320       
     78.2363000             -0.01956244       
     37.6065000             -0.04824767       
     18.7090000             -0.09128611       
      9.5004100             -0.12842086       
      4.9055700             -0.09952292       
      2.5267000              0.09012384       
      1.2713900              0.35519880       
      0.6260100              0.44448891       
P   14   1.00
 406353.0000000              0.00000002       
  13600.7000000              0.00000162       
   3235.4700000              0.00001439       
   1053.0500000              0.00008354       
    403.5690000              0.00037208       
    171.4900000              0.00135333       
     78.2363000              0.00408642       
     37.6065000              0.01011073       
     18.7090000              0.01916725       
      9.5004100              0.02716132       
      4.9055700              0.02080774       
      2.5267000             -0.02308515       
      1.2713900             -0.08551094       
      0.6260100             -0.11794499       
P   1   1.00
      0.3009900              1.0000000        
P   1   1.00
      0.1176900              1.0000000        
P   1   1.00
      0.0511600              1.0000000        
P   1   1.00
      0.0214200              1.0000000        
D   4   1.00
     39.5628000              0.00344600       
     11.4373000              0.02136000       
      3.9674300              0.07544800       
      1.5247800              0.17152800       
D   1   1.00
      0.5904700              1.0000000        
D   1   1.00
      0.2191400              1.0000000        
D   1   1.00
      0.0795700              1.0000000        
D   1   1.00
      0.0283400              1.0000000        
F   1   1.00
      0.4883000              1.0000000        
F   1   1.00
      0.1165000              1.0000000        
****
Sc     0 
S   27   1.00
      1.194950e+08           6.485949e-08     
      2.149920e+07           4.284789e-07     
      4.807030e+06           2.485007e-06     
      1.284400e+06           1.142200e-05     
      3.965950e+05           4.446960e-05     
      1.375750e+05           1.513206e-04     
      5.236680e+04           4.641311e-04     
      2.145490e+04           1.311834e-03     
      9.316060e+03           3.474539e-03     
      4.235400e+03           8.703081e-03     
      1.997440e+03           2.066048e-02     
      9.704300e+02           4.605121e-02     
      4.832710e+02           9.414403e-02     
      2.458060e+02           1.684787e-01     
      1.273600e+02           2.427557e-01     
      6.707880e+01           2.400019e-01     
      3.583710e+01           1.296899e-01     
      1.937130e+01           5.179276e-02     
      1.055710e+01           8.932598e-02     
      5.772490e+00           1.143741e-01     
      3.145400e+00           5.378437e-02     
      1.692490e+00           7.075763e-03     
      8.886490e-01           4.599282e-04     
      4.710930e-01          -4.575677e-05     
      2.492860e-01           1.697886e-05     
      9.998800e-02          -4.762361e-06     
      4.636900e-02           1.150180e-05     
S   27   1.00
      1.194950e+08          -3.759394e-08     
      2.149920e+07          -2.483745e-07     
      4.807030e+06          -1.440342e-06     
      1.284400e+06          -6.621203e-06     
      3.965950e+05          -2.577627e-05     
      1.375750e+05          -8.773842e-05     
      5.236680e+04          -2.691491e-04     
      2.145490e+04          -7.615431e-04     
      9.316060e+03          -2.020037e-03     
      4.235400e+03          -5.080893e-03     
      1.997440e+03          -1.215118e-02     
      9.704300e+02          -2.752281e-02     
      4.832710e+02          -5.797250e-02     
      2.458060e+02          -1.101259e-01     
      1.273600e+02          -1.781088e-01     
      6.707880e+01          -2.198344e-01     
      3.583710e+01          -1.529949e-01     
      1.937130e+01           5.678122e-02     
      1.055710e+01           3.530772e-01     
      5.772490e+00           4.663403e-01     
      3.145400e+00           2.199163e-01     
      1.692490e+00           2.889190e-02     
      8.886490e-01           7.763282e-04     
      4.710930e-01          -8.474216e-04     
      2.492860e-01          -1.233881e-04     
      9.998800e-02          -1.245485e-05     
      4.636900e-02           3.906270e-05     
S   27   1.00
      1.194950e+08           7.277775e-09     
      2.149920e+07           4.808602e-08     
      4.807030e+06           2.788306e-07     
      1.284400e+06           1.281931e-06     
      3.965950e+05           4.990129e-06     
      1.375750e+05           1.699051e-05     
      5.236680e+04           5.212700e-05     
      2.145490e+04           1.476347e-04     
      9.316060e+03           3.921373e-04     
      4.235400e+03           9.900468e-04     
      1.997440e+03           2.383475e-03     
      9.704300e+02           5.475682e-03     
      4.832710e+02           1.183105e-02     
      2.458060e+02           2.357475e-02     
      1.273600e+02           4.140241e-02     
      6.707880e+01           5.818726e-02     
      3.583710e+01           4.596130e-02     
      1.937130e+01          -2.847061e-02     
      1.055710e+01          -1.817584e-01     
      5.772490e+00          -3.512111e-01     
      3.145400e+00          -2.324215e-01     
      1.692490e+00           2.277188e-01     
      8.886490e-01           5.757256e-01     
      4.710930e-01           4.062223e-01     
      2.492860e-01           8.525293e-02     
      9.998800e-02           3.975498e-03     
      4.636900e-02           1.954373e-03     
S   27   1.00
      1.194950e+08          -1.751768e-09     
      2.149920e+07          -1.157503e-08     
      4.807030e+06          -6.711375e-08     
      1.284400e+06          -3.085845e-07     
      3.965950e+05          -1.201088e-06     
      1.375750e+05          -4.090037e-06     
      5.236680e+04          -1.254629e-05     
      2.145490e+04          -3.554102e-05     
      9.316060e+03          -9.438160e-05     
      4.235400e+03          -2.383648e-04     
      1.997440e+03          -5.737202e-04     
      9.704300e+02          -1.318746e-03     
      4.832710e+02          -2.849209e-03     
      2.458060e+02          -5.684235e-03     
      1.273600e+02          -9.991445e-03     
      6.707880e+01          -1.409713e-02     
      3.583710e+01          -1.116554e-02     
      1.937130e+01           6.912254e-03     
      1.055710e+01           4.558164e-02     
      5.772490e+00           9.219903e-02     
      3.145400e+00           6.237781e-02     
      1.692490e+00          -7.194592e-02     
      8.886490e-01          -1.917054e-01     
      4.710930e-01          -2.379872e-01     
      2.492860e-01          -1.129999e-01     
      9.998800e-02           3.424078e-01     
      4.636900e-02           6.263064e-01     
S   27   1.00
      1.194950e+08           3.023751e-09     
      2.149920e+07           2.009343e-08     
      4.807030e+06           1.156659e-07     
      1.284400e+06           5.364214e-07     
      3.965950e+05           2.066097e-06     
      1.375750e+05           7.126727e-06     
      5.236680e+04           2.151877e-05     
      2.145490e+04           6.213603e-05     
      9.316060e+03           1.612839e-04     
      4.235400e+03           4.183292e-04     
      1.997440e+03           9.766017e-04     
      9.704300e+02           2.324551e-03     
      4.832710e+02           4.827024e-03     
      2.458060e+02           1.009998e-02     
      1.273600e+02           1.673441e-02     
      6.707880e+01           2.581961e-02     
      3.583710e+01           1.659005e-02     
      1.937130e+01          -5.993844e-03     
      1.055710e+01          -9.265210e-02     
      5.772490e+00          -1.475540e-01     
      3.145400e+00          -1.531648e-01     
      1.692490e+00           2.278575e-01     
      8.886490e-01           3.441065e-01     
      4.710930e-01           7.482063e-01     
      2.492860e-01          -7.586006e-01     
      9.998800e-02          -1.492845e+00     
      4.636900e-02           7.089234e-01     
S   27   1.00
      1.194950e+08          -4.699340e-09     
      2.149920e+07          -3.121033e-08     
      4.807030e+06          -1.797873e-07     
      1.284400e+06          -8.330969e-07     
      3.965950e+05          -3.212062e-06     
      1.375750e+05          -1.106577e-05     
      5.236680e+04          -3.346404e-05     
      2.145490e+04          -9.645132e-05     
      9.316060e+03          -2.509128e-04     
      4.235400e+03          -6.492071e-04     
      1.997440e+03          -1.520210e-03     
      9.704300e+02          -3.607668e-03     
      4.832710e+02          -7.524161e-03     
      2.458060e+02          -1.568944e-02     
      1.273600e+02          -2.620054e-02     
      6.707880e+01          -4.021946e-02     
      3.583710e+01          -2.662630e-02     
      1.937130e+01           1.032930e-02     
      1.055710e+01           1.480576e-01     
      5.772490e+00           2.660165e-01     
      3.145400e+00           2.494336e-01     
      1.692490e+00          -5.406974e-01     
      8.886490e-01          -1.045556e+00     
      4.710930e-01          -1.827419e-01     
      2.492860e-01           2.749406e+00     
      9.998800e-02          -1.329988e+00     
      4.636900e-02          -1.651389e+00     
S   27   1.00
      1.194950e+08          -5.382706e-09     
      2.149920e+07          -3.464964e-08     
      4.807030e+06          -2.077081e-07     
      1.284400e+06          -9.176214e-07     
      3.965950e+05          -3.749175e-06     
      1.375750e+05          -1.202459e-05     
      5.236680e+04          -3.967943e-05     
      2.145490e+04          -1.028180e-04     
      9.316060e+03          -3.033647e-04     
      4.235400e+03          -6.770787e-04     
      1.997440e+03          -1.876278e-03     
      9.704300e+02          -3.671941e-03     
      4.832710e+02          -9.536033e-03     
      2.458060e+02          -1.530677e-02     
      1.273600e+02          -3.545668e-02     
      6.707880e+01          -3.294163e-02     
      3.583710e+01          -5.839314e-02     
      1.937130e+01           6.538662e-02     
      1.055710e+01           6.318978e-02     
      5.772490e+00           5.906996e-01     
      3.145400e+00          -1.332877e-01     
      1.692490e+00          -3.017064e-01     
      8.886490e-01          -2.969901e+00     
      4.710930e-01           4.814088e+00     
      2.492860e-01          -8.352144e-01     
      9.998800e-02          -4.401836e+00     
      4.636900e-02           5.729989e+00     
S   27   1.00
      1.194950e+08           8.181715e-09     
      2.149920e+07           5.531212e-08     
      4.807030e+06           3.110133e-07     
      1.284400e+06           1.484627e-06     
      3.965950e+05           5.517880e-06     
      1.375750e+05           1.987947e-05     
      5.236680e+04           5.688854e-05     
      2.145490e+04           1.752133e-04     
      9.316060e+03           4.210802e-04     
      4.235400e+03           1.193679e-03     
      1.997440e+03           2.520603e-03     
      9.704300e+02           6.726648e-03     
      4.832710e+02           1.230813e-02     
      2.458060e+02           3.008461e-02     
      1.273600e+02           4.143790e-02     
      6.707880e+01           8.479558e-02     
      3.583710e+01           2.415501e-02     
      1.937130e+01           2.824664e-02     
      1.055710e+01          -4.174669e-01     
      5.772490e+00          -5.850258e-01     
      3.145400e+00          -4.454488e-01     
      1.692490e+00           4.127336e+00     
      8.886490e-01          -2.305176e+00     
      4.710930e-01          -5.710689e+00     
      2.492860e-01           9.548572e+00     
      9.998800e-02          -8.563715e+00     
      4.636900e-02           6.185611e+00     
S   1   1.00
      2.160600e-02           1.0000000        
P   19   1.00
      5.507050e+04           2.000000e-06     
      1.374170e+04           2.100000e-05     
      4.365400e+03           1.300000e-04     
      1.642260e+03           6.120000e-04     
      6.940660e+02           2.397000e-03     
      3.177420e+02           8.073000e-03     
      1.538990e+02           2.372600e-02     
      7.776650e+01           6.062000e-02     
      4.067360e+01           1.298550e-01     
      2.190610e+01           2.210980e-01     
      1.207950e+01           2.932320e-01     
      6.753490e+00           2.767500e-01     
      3.763210e+00           1.477940e-01     
      2.049730e+00           3.202400e-02     
      1.086450e+00           2.890000e-04     
      5.640870e-01          -1.467000e-03     
      2.810200e-01          -7.670000e-04     
      1.215440e-01          -5.800000e-05     
      5.345900e-02          -1.100000e-05     
P   19   1.00
      5.507050e+04          -1.000000e-06     
      1.374170e+04          -7.000000e-06     
      4.365400e+03          -4.200000e-05     
      1.642260e+03          -2.010000e-04     
      6.940660e+02          -7.890000e-04     
      3.177420e+02          -2.669000e-03     
      1.538990e+02          -7.922000e-03     
      7.776650e+01          -2.059800e-02     
      4.067360e+01          -4.537500e-02     
      2.190610e+01          -7.963200e-02     
      1.207950e+01          -1.106180e-01     
      6.753490e+00          -1.082040e-01     
      3.763210e+00          -9.200000e-04     
      2.049730e+00           2.175660e-01     
      1.086450e+00           3.921900e-01     
      5.640870e-01           3.639770e-01     
      2.810200e-01           1.499530e-01     
      1.215440e-01           1.514700e-02     
      5.345900e-02           5.690000e-04     
P   18   1.00
      1.374170e+04           2.000000e-06     
      4.365400e+03           1.000000e-05     
      1.642260e+03           4.900000e-05     
      6.940660e+02           1.930000e-04     
      3.177420e+02           6.490000e-04     
      1.538990e+02           1.942000e-03     
      7.776650e+01           5.022000e-03     
      4.067360e+01           1.117500e-02     
      2.190610e+01           1.947300e-02     
      1.207950e+01           2.764700e-02     
      6.753490e+00           2.646600e-02     
      3.763210e+00          -1.460000e-03     
      2.049730e+00          -6.499500e-02     
      1.086450e+00          -1.156050e-01     
      5.640870e-01          -1.382000e-01     
      2.810200e-01           7.281000e-03     
      1.215440e-01           3.621410e-01     
      5.345900e-02           5.420120e-01     
P   18   1.00
      1.374170e+04           2.000000e-06     
      4.365400e+03           1.200000e-05     
      1.642260e+03           5.900000e-05     
      6.940660e+02           2.320000e-04     
      3.177420e+02           7.880000e-04     
      1.538990e+02           2.330000e-03     
      7.776650e+01           6.094000e-03     
      4.067360e+01           1.337600e-02     
      2.190610e+01           2.370100e-02     
      1.207950e+01           3.278900e-02     
      6.753490e+00           3.290900e-02     
      3.763210e+00          -2.231000e-03     
      2.049730e+00          -7.361100e-02     
      1.086450e+00          -1.369540e-01     
      5.640870e-01          -1.677060e-01     
      2.810200e-01          -5.268600e-02     
      1.215440e-01           5.744330e-01     
      5.345900e-02           5.236500e-01     
P   18   1.00
      1.374170e+04           4.000000e-06     
      4.365400e+03           2.700000e-05     
      1.642260e+03           1.150000e-04     
      6.940660e+02           4.920000e-04     
      3.177420e+02           1.527000e-03     
      1.538990e+02           4.936000e-03     
      7.776650e+01           1.174700e-02     
      4.067360e+01           2.860300e-02     
      2.190610e+01           4.436000e-02     
      1.207950e+01           7.619200e-02     
      6.753490e+00           5.760600e-02     
      3.763210e+00           2.398700e-02     
      2.049730e+00          -2.155680e-01     
      1.086450e+00          -3.753780e-01     
      5.640870e-01          -4.369340e-01     
      2.810200e-01           1.222472e+00     
      1.215440e-01           4.294290e-01     
      5.345900e-02          -9.345890e-01     
P   18   1.00
      1.374170e+04          -6.000000e-06     
      4.365400e+03          -2.400000e-05     
      1.642260e+03          -1.730000e-04     
      6.940660e+02          -4.550000e-04     
      3.177420e+02          -2.275000e-03     
      1.538990e+02          -4.543000e-03     
      7.776650e+01          -1.774200e-02     
      4.067360e+01          -2.427100e-02     
      2.190610e+01          -7.561100e-02     
      1.207950e+01          -4.487900e-02     
      6.753490e+00          -1.899630e-01     
      3.763210e+00           1.273510e-01     
      2.049730e+00           1.161170e-01     
      1.086450e+00           1.348698e+00     
      5.640870e-01          -1.512311e+00     
      2.810200e-01          -9.436110e-01     
      1.215440e-01           2.307450e+00     
      5.345900e-02          -1.217237e+00     
P   19   1.00
      5.507050e+04          -1.000000e-06     
      1.374170e+04          -7.000000e-06     
      4.365400e+03          -4.300000e-05     
      1.642260e+03          -2.170000e-04     
      6.940660e+02          -8.070000e-04     
      3.177420e+02          -2.887000e-03     
      1.538990e+02          -8.161000e-03     
      7.776650e+01          -2.271300e-02     
      4.067360e+01          -4.739600e-02     
      2.190610e+01          -8.968000e-02     
      1.207950e+01          -1.077940e-01     
      6.753490e+00          -1.913740e-01     
      3.763210e+00           3.672400e-02     
      2.049730e+00           1.201016e+00     
      1.086450e+00           3.399550e-01     
      5.640870e-01          -3.802289e+00     
      2.810200e-01           4.448876e+00     
      1.215440e-01          -2.513096e+00     
      5.345900e-02           4.021440e-01     
P   1   1.00
      2.321500e-02           1.0000000        
D   11   1.00
      2.056060e+02           2.380000e-04     
      6.102270e+01           2.167000e-03     
      2.336300e+01           1.084900e-02     
      9.963460e+00           3.588100e-02     
      4.489450e+00           9.349100e-02     
      2.117950e+00           1.810760e-01     
      1.012018e+00           2.575930e-01     
      4.810450e-01           2.918550e-01     
      2.264880e-01           2.690060e-01     
      1.050570e-01           1.881740e-01     
      4.768200e-02           7.324300e-02     
D   11   1.00
      2.056060e+02          -2.430000e-04     
      6.102270e+01          -2.214000e-03     
      2.336300e+01          -1.110700e-02     
      9.963460e+00          -3.697000e-02     
      4.489450e+00          -9.781500e-02     
      2.117950e+00          -1.845670e-01     
      1.012018e+00          -2.472790e-01     
      4.810450e-01          -2.053770e-01     
      2.264880e-01           1.036720e-01     
      1.050570e-01           4.618980e-01     
      4.768200e-02           3.834000e-01     
D   11   1.00
      2.056060e+02          -3.220000e-04     
      6.102270e+01          -2.876000e-03     
      2.336300e+01          -1.481800e-02     
      9.963460e+00          -4.843800e-02     
      4.489450e+00          -1.307580e-01     
      2.117950e+00          -2.428420e-01     
      1.012018e+00          -2.844310e-01     
      4.810450e-01           1.037260e-01     
      2.264880e-01           7.430280e-01     
      1.050570e-01           9.533700e-02     
      4.768200e-02          -6.651170e-01     
D   11   1.00
      2.056060e+02          -4.530000e-04     
      6.102270e+01          -3.796000e-03     
      2.336300e+01          -2.077300e-02     
      9.963460e+00          -6.544600e-02     
      4.489450e+00          -1.943420e-01     
      2.117950e+00          -3.147140e-01     
      1.012018e+00          -2.516280e-01     
      4.810450e-01           1.085315e+00     
      2.264880e-01          -1.291800e-02     
      1.050570e-01          -1.243783e+00     
      4.768200e-02           7.723990e-01     
D   11   1.00
      2.056060e+02          -5.240000e-04     
      6.102270e+01          -6.793000e-03     
      2.336300e+01          -2.631900e-02     
      9.963460e+00          -1.219320e-01     
      4.489450e+00          -2.498200e-01     
      2.117950e+00          -6.181690e-01     
      1.012018e+00           9.989180e-01     
      4.810450e-01           5.962450e-01     
      2.264880e-01          -2.138243e+00     
      1.050570e-01           1.973082e+00     
      4.768200e-02          -6.527370e-01     
D   1   1.00
      2.066000e-02           1.0000000        
F   1   1.00
      1.4167000              1.0000000        
F   1   1.00
      0.3992000              1.0000000        
F   1   1.00
      0.1125000              1.0000000        
G   1   1.00
      0.4187000              1.0000000        
****
Ti     0 
S   27   1.00
      1.22647e+08            7.095361e-08     
      2.19562e+07            4.715986e-07     
      4.90233e+06            2.73436e-06      
      1.31060e+06            1.254715e-05     
 405228.0000000              4.87474e-05      
 140757.0000000              0.0001656213     
  53625.1000000              0.000507645      
  21976.2000000              0.001435019      
   9539.6000000              0.003802412      
   4334.3700000              0.009523779      
   2042.8900000              0.02256875       
    992.3080000              0.05005125       
    494.4460000              0.1012414        
    251.9070000              0.1777644        
    130.9050000              0.2479159        
     69.2368000              0.2326747        
     37.1847000              0.1178873        
     20.2157000              0.05105946       
     11.0765000              0.0930772        
      6.0786700              0.1086846        
      3.3127700              0.04564404       
      1.7725000              0.005168047      
      0.9173780              0.0003233996     
      0.4692830             -4.994148e-05     
      0.2192670              1.32042e-05      
      0.1058110             -2.323768e-07     
      0.0484430              1.693377e-05     
S   27   1.00
      1.22647e+08           -4.075872e-08     
      2.19562e+07           -2.709226e-07     
      4.90233e+06           -1.570715e-06     
      1.31060e+06           -7.208331e-06     
 405228.0000000             -2.800379e-05     
 140757.0000000             -9.517165e-05     
  53625.1000000             -0.000291772      
  21976.2000000             -0.0008256845     
   9539.6000000             -0.002191592      
   4334.3700000             -0.005513608      
   2042.8900000             -0.01317331       
    992.3080000             -0.02972775       
    494.4460000             -0.06213528       
    251.9070000             -0.1164183        
    130.9050000             -0.1841156        
     69.2368000             -0.2185094        
     37.1847000             -0.1380868        
     20.2157000              0.08418941       
     11.0765000              0.3811652        
      6.0786700              0.4556996        
      3.3127700              0.1917966        
      1.7725000              0.02151962       
      0.9173780              0.0001959175     
      0.4692830             -0.0008089156     
      0.2192670             -5.422205e-05     
      0.1058110              1.652837e-05     
      0.0484430              6.140255e-05     
S   27   1.00
      1.22647e+08            8.126533e-09     
      2.19562e+07            5.402507e-08     
      4.90233e+06            3.131603e-07     
      1.31060e+06            1.437508e-06     
 405228.0000000              5.583328e-06     
 140757.0000000              1.898417e-05     
  53625.1000000              5.819596e-05     
  21976.2000000              0.0001649019     
   9539.6000000              0.0004381911     
   4334.3700000              0.001107231      
   2042.8900000              0.002663108      
    992.3080000              0.006103966      
    494.4460000              0.01310044       
    251.9070000              0.02583473       
    130.9050000              0.04449334       
     69.2368000              0.06033054       
     37.1847000              0.04260364       
     20.2157000             -0.04039406       
     11.0765000             -0.2075689        
      6.0786700             -0.3654648        
      3.3127700             -0.1936936        
      1.7725000              0.2988342        
      0.9173780              0.6067712        
      0.4692830              0.3552150        
      0.2192670              0.04285188       
      0.1058110             -0.000483546      
      0.0484430              0.002744033      
S   27   1.00
      1.22647e+08           -1.917924e-09     
      2.19562e+07           -1.275194e-08     
      4.90233e+06           -7.390566e-08     
      1.31060e+06           -3.393166e-07     
 405228.0000000             -1.317608e-06     
 140757.0000000             -4.481371e-06     
  53625.1000000             -1.373284e-05     
  21976.2000000             -3.892998e-05     
   9539.6000000             -0.0001033977     
   4334.3700000             -0.0002614367     
   2042.8900000             -0.0006284415     
    992.3080000             -0.001441853      
    494.4460000             -0.003093015      
    251.9070000             -0.006111397      
    130.9050000             -0.01052833       
     69.2368000             -0.01435524       
     37.1847000             -0.01013538       
     20.2157000              0.009606909      
     11.0765000              0.05144379       
      6.0786700              0.09453862       
      3.3127700              0.05074349       
      1.7725000             -0.09206241       
      0.9173780             -0.2088530        
      0.4692830             -0.2397326        
      0.2192670             -0.06020934       
      0.1058110              0.3785445        
      0.0484430              0.6064633        
S   27   1.00
      1.22647e+08            3.549931e-09     
      2.19562e+07            2.360021e-08     
      4.90233e+06            1.36798e-07      
      1.31060e+06            6.279605e-07     
 405228.0000000              2.438963e-06     
 140757.0000000              8.293127e-06     
  53625.1000000              2.542185e-05     
  21976.2000000              7.203924e-05     
   9539.6000000              0.0001914264     
   4334.3700000              0.0004837789     
   2042.8900000              0.001163735      
    992.3080000              0.002668623      
    494.4460000              0.005731308      
    251.9070000              0.0113213        
    130.9050000              0.01955315       
     69.2368000              0.02667333       
     37.1847000              0.01900155       
     20.2157000             -0.01799341       
     11.0765000             -0.09813293       
      6.0786700             -0.1886658        
      3.3127700             -0.09633798       
      1.7725000              0.2275436        
      0.9173780              0.5716640        
      0.4692830              0.3842511        
      0.2192670             -0.9402894        
      0.1058110             -1.1052390        
      0.0484430              0.7263152        
S   27   1.00
      1.22647e+08           -5.483292e-09     
      2.19562e+07           -3.632168e-08     
      4.90233e+06           -2.115133e-07     
      1.31060e+06           -9.655732e-07     
 405228.0000000             -3.775667e-06     
 140757.0000000             -1.273208e-05     
  53625.1000000             -3.942849e-05     
  21976.2000000             -0.0001103639     
   9539.6000000             -0.0002976        
   4334.3700000             -0.0007394247     
   2042.8900000             -0.001814232      
    992.3080000             -0.004069364      
    494.4460000             -0.008975097      
    251.9070000             -0.01720642       
    130.9050000             -0.03100851       
     69.2368000             -0.03994524       
     37.1847000             -0.03317775       
     20.2157000              0.0350855        
     11.0765000              0.1472194        
      6.0786700              0.3566400        
      3.3127700              0.1090647        
      1.7725000             -0.5756267        
      0.9173780             -1.4038450        
      0.4692830              1.2015530        
      0.2192670              2.1637410        
      0.1058110             -2.2383990        
      0.0484430             -0.8108372        
S   27   1.00
      1.22647e+08           -6.513149e-09     
      2.19562e+07           -4.297168e-08     
      4.90233e+06           -2.514831e-07     
      1.31060e+06           -1.141345e-06     
 405228.0000000             -4.494753e-06     
 140757.0000000             -1.502517e-05     
  53625.1000000             -4.703008e-05     
  21976.2000000             -0.0001299433     
   9539.6000000             -0.0003558767     
   4334.3700000             -0.0008684153     
   2042.8900000             -0.00217575       
    992.3080000             -0.004767576      
    494.4460000             -0.01081297       
    251.9070000             -0.02009361       
    130.9050000             -0.03788017       
     69.2368000             -0.04603327       
     37.1847000             -0.04444843       
     20.2157000              0.04721242       
     11.0765000              0.1834186        
      6.0786700              0.5520638        
      3.3127700             -0.04585806       
      1.7725000             -1.2472690        
      0.9173780             -1.4783690        
      0.4692830              4.8207520        
      0.2192670             -3.0078810        
      0.1058110             -1.8911150        
      0.0484430              4.3764350        
S   27   1.00
      1.22647e+08           -8.931375e-09     
      2.19562e+07           -6.25768e-08      
      4.90233e+06           -3.389705e-07     
      1.31060e+06           -1.686299e-06     
 405228.0000000             -5.932742e-06     
 140757.0000000             -2.274958e-05     
  53625.1000000             -6.006257e-05     
  21976.2000000             -0.0002033896     
   9539.6000000             -0.0004358911     
   4334.3700000             -0.001410248      
   2042.8900000             -0.00254425       
    992.3080000             -0.008077296      
    494.4460000             -0.01186207       
    251.9070000             -0.03676473       
    130.9050000             -0.03464619       
     69.2368000             -0.1101500        
     37.1847000              0.02928617       
     20.2157000             -0.1149519        
     11.0765000              0.6808841        
      6.0786700              0.3239576        
      3.3127700              0.5267715        
      1.7725000             -5.3925940        
      0.9173780              6.7665820        
      0.4692830             -1.1926540        
      0.2192670             -5.8409860        
      0.1058110              8.5792050        
      0.0484430             -6.4382430        
S   1   1.00
      0.0225350              1.0000000        
P   19   1.00
  59284.9000000              0.0000030        
  14323.6000000              0.0000230        
   4537.2200000              0.0001440        
   1726.5400000              0.0006600        
    741.0750000              0.0025090        
    343.8070000              0.0082940        
    167.8840000              0.0242470        
     85.0394000              0.0622310        
     44.3829000              0.1342200        
     23.7928000              0.2290500        
     13.0536000              0.3003980        
      7.2687200              0.2722610        
      4.0380500              0.1350820        
      2.1929400              0.0260290        
      1.1616200             -0.0003040        
      0.6032500             -0.0014340        
      0.3001740             -0.0006540        
      0.1302640             -0.0000400        
      0.0572980             -0.0000100        
P   19   1.00
  59284.9000000             -0.0000010        
  14323.6000000             -0.0000080        
   4537.2200000             -0.0000480        
   1726.5400000             -0.0002210        
    741.0750000             -0.0008440        
    343.8070000             -0.0028020        
    167.8840000             -0.0082780        
     85.0394000             -0.0216350        
     44.3829000             -0.0480470        
     23.7928000             -0.0846650        
     13.0536000             -0.1167480        
      7.2687200             -0.1071290        
      4.0380500              0.0190880        
      2.1929400              0.2461940        
      1.1616200              0.4013780        
      0.6032500              0.3415650        
      0.3001740              0.1268890        
      0.1302640              0.0113200        
      0.0572980              0.0006740        
P   18   1.00
  14323.6000000              0.0000020        
   4537.2200000              0.0000120        
   1726.5400000              0.0000530        
    741.0750000              0.0002030        
    343.8070000              0.0006700        
    167.8840000              0.0019960        
     85.0394000              0.0051890        
     44.3829000              0.0116400        
     23.7928000              0.0203750        
     13.0536000              0.0287140        
      7.2687200              0.0257260        
      4.0380500             -0.0066880        
      2.1929400             -0.0719850        
      1.1616200             -0.1184150        
      0.6032500             -0.1300000        
      0.3001740              0.0307110        
      0.1302640              0.3791430        
      0.0572980              0.5276150        
P   18   1.00
  14323.6000000              0.0000020        
   4537.2200000              0.0000140        
   1726.5400000              0.0000660        
    741.0750000              0.0002520        
    343.8070000              0.0008330        
    167.8840000              0.0024740        
     85.0394000              0.0064430        
     44.3829000              0.0144110        
     23.7928000              0.0253150        
     13.0536000              0.0354780        
      7.2687200              0.0321850        
      4.0380500             -0.0077320        
      2.1929400             -0.0869160        
      1.1616200             -0.1425800        
      0.6032500             -0.1704350        
      0.3001740              0.0067360        
      0.1302640              0.5966850        
      0.0572980              0.4753380        
P   19   1.00
  59284.9000000              0.0000010        
  14323.6000000              0.0000040        
   4537.2200000              0.0000300        
   1726.5400000              0.0001260        
    741.0750000              0.0005190        
    343.8070000              0.0016020        
    167.8840000              0.0050910        
     85.0394000              0.0123720        
     44.3829000              0.0298140        
     23.7928000              0.0477590        
     13.0536000              0.0782150        
      7.2687200              0.0582600        
      4.0380500              0.0051280        
      2.1929400             -0.2393170        
      1.1616200             -0.3989020        
      0.6032500             -0.3113740        
      0.3001740              1.2502300        
      0.1302640              0.2790480        
      0.0572980             -0.8988870        
P   19   1.00
  59284.9000000             -0.0000010        
  14323.6000000             -0.0000070        
   4537.2200000             -0.0000300        
   1726.5400000             -0.0001900        
    741.0750000             -0.0005300        
    343.8070000             -0.0023950        
    167.8840000             -0.0052020        
     85.0394000             -0.0185070        
     44.3829000             -0.0291190        
     23.7928000             -0.0778450        
     13.0536000             -0.0607780        
      7.2687200             -0.1826750        
      4.0380500              0.1166390        
      2.1929400              0.2993610        
      1.1616200              1.2320890        
      0.6032500             -1.8942480        
      0.3001740             -0.3673190        
      0.1302640              2.0107700        
      0.0572980             -1.1868670        
P   19   1.00
  59284.9000000             -0.0000010        
  14323.6000000             -0.0000080        
   4537.2200000             -0.0000510        
   1726.5400000             -0.0002160        
    741.0750000             -0.0008980        
    343.8070000             -0.0027390        
    167.8840000             -0.0088510        
     85.0394000             -0.0213880        
     44.3829000             -0.0525740        
     23.7928000             -0.0825050        
     13.0536000             -0.1344340        
      7.2687200             -0.1828100        
      4.0380500              0.0962330        
      2.1929400              1.4455690        
      1.1616200             -0.5030230        
      0.6032500             -2.9722360        
      0.3001740              4.2730430        
      0.1302640             -2.8303710        
      0.0572980              0.7500080        
P   1   1.00
      0.0249520              1.0000000        
D   11   1.00
    249.3560000              0.0002310        
     74.7483000              0.0020800        
     28.9399000              0.0105420        
     12.5279000              0.0353670        
      5.7343100              0.0926070        
      2.7453100              0.1831320        
      1.3321200              0.2650160        
      0.6410880              0.3000210        
      0.3027810              0.2673900        
      0.1390530              0.1713110        
      0.0620290              0.0589290        
D   11   1.00
    249.3560000             -0.0002340        
     74.7483000             -0.0021150        
     28.9399000             -0.0107420        
     12.5279000             -0.0363340        
      5.7343100             -0.0971000        
      2.7453100             -0.1877290        
      1.3321200             -0.2464470        
      0.6410880             -0.1829140        
      0.3027810              0.1364430        
      0.1390530              0.4735860        
      0.0620290              0.3669010        
D   11   1.00
    249.3560000             -0.0003770        
     74.7483000             -0.0033820        
     28.9399000             -0.0174880        
     12.5279000             -0.0595610        
      5.7343100             -0.1639910        
      2.7453100             -0.2958230        
      1.3321200             -0.2674980        
      0.6410880              0.2425250        
      0.3027810              0.7002880        
      0.1390530             -0.0562280        
      0.0620290             -0.5893560        
D   11   1.00
    249.3560000             -0.0004520        
     74.7483000             -0.0038430        
     28.9399000             -0.0209800        
     12.5279000             -0.0691410        
      5.7343100             -0.2118930        
      2.7453100             -0.3288390        
      1.3321200             -0.0835100        
      0.6410880              1.0396670        
      0.3027810             -0.2452340        
      0.1390530             -1.0656140        
      0.0620290              0.7625840        
D   11   1.00
    249.3560000             -0.0005630        
     74.7483000             -0.0065570        
     28.9399000             -0.0280350        
     12.5279000             -0.1243040        
      5.7343100             -0.2980530        
      2.7453100             -0.5085580        
      1.3321200              1.0461210        
      0.6410880              0.3615210        
      0.3027810             -1.8823220        
      0.1390530              1.7474600        
      0.0620290             -0.4512010        
D   1   1.00
      0.02643956             1.0000000        
F   1   1.00
      2.2626000              1.0000000        
F   1   1.00
      0.6418000              1.0000000        
F   1   1.00
      0.1821000              1.0000000        
G   1   1.00
      0.7251000              1.0000000        
****
V     0 
S   27   1.00
      1.28349e+08            7.559082e-08     
      2.29044e+07            5.044461e-07     
      5.10777e+06            2.926152e-06     
      1.36528e+06            1.342415e-05     
 422228.0000000              5.213143e-05     
 146685.0000000              0.0001771205     
  55872.3000000              0.0005432404     
  22881.3000000              0.001537734      
   9920.4500000              0.004081932      
   4499.9200000              0.01024296       
   2116.7500000              0.02429719       
   1026.0600000              0.05382741       
    510.2570000              0.1083046        
    259.5320000              0.1877510        
    134.7090000              0.2548794        
     71.2104000              0.2275392        
     38.2496000              0.1075294        
     20.8102000              0.05099967       
     11.4158000              0.09479662       
      6.2730200              0.09804244       
      3.4217700              0.03562689       
      1.8304400              0.003443702      
      0.9452350              0.0002031152     
      0.4759280             -4.464829e-05     
      0.1863810              6.908941e-06     
      0.1067680              7.077376e-06     
      0.0499790              1.99325e-05      
S   27   1.00
      1.28349e+08           -4.233311e-08     
      2.29044e+07           -2.825169e-07     
      5.10777e+06           -1.638725e-06     
      1.36528e+06           -7.518519e-06     
 422228.0000000             -2.919695e-05     
 146685.0000000             -9.922464e-05     
  55872.3000000             -0.0003044176     
  22881.3000000             -0.0008626493     
   9920.4500000             -0.002294364      
   4499.9200000             -0.005784361      
   2116.7500000             -0.01384521       
   1026.0600000             -0.03125257       
    510.2570000             -0.06517593       
    259.5320000             -0.1212452        
    134.7090000             -0.1887922        
     71.2104000             -0.2160891        
     38.2496000             -0.1207730        
     20.8102000              0.1189207        
     11.4158000              0.4145044        
      6.2730200              0.4365960        
      3.4217700              0.1587686        
      1.8304400              0.01503861       
      0.9452350             -0.000313797      
      0.4759280             -0.0007231998     
      0.1863810             -5.19245e-05      
      0.1067680              6.46642e-05      
      0.0499790              7.544843e-05     
S   27   1.00
      1.28349e+08            8.764631e-09     
      2.29044e+07            5.850453e-08     
      5.10777e+06            3.392632e-07     
      1.36528e+06            1.557075e-06     
 422228.0000000              6.044595e-06     
 146685.0000000              2.055506e-05     
  55872.3000000              6.304706e-05     
  22881.3000000              0.0001789327     
   9920.4500000              0.0004763534     
   4499.9200000              0.001206681      
   2116.7500000              0.00290738       
   1026.0600000              0.006671537      
    510.2570000              0.01429445       
    259.5320000              0.02805248       
    134.7090000              0.04764851       
     71.2104000              0.0623929        
     38.2496000              0.0381530        
     20.8102000             -0.05632949       
     11.4158000             -0.2394515        
      6.2730200             -0.3730611        
      3.4217700             -0.1378359        
      1.8304400              0.3654197        
      0.9452350              0.6074602        
      0.4759280              0.3015966        
      0.1863810              0.02613175       
      0.1067680             -0.004555459      
      0.0499790              0.003357216      
S   27   1.00
      1.28349e+08           -2.028614e-09     
      2.29044e+07           -1.354229e-08     
      5.10777e+06           -7.852223e-08     
      1.36528e+06           -3.604305e-07     
 422228.0000000             -1.398979e-06     
 146685.0000000             -4.758252e-06     
  55872.3000000             -1.459127e-05     
  22881.3000000             -4.142355e-05     
   9920.4500000             -0.0001102431     
   4499.9200000             -0.0002793901     
   2116.7500000             -0.0006729388     
   1026.0600000             -0.001545358      
    510.2570000             -0.003310669      
    259.5320000             -0.006508065      
    134.7090000             -0.01106511       
     71.2104000             -0.01456548       
     38.2496000             -0.008920511      
     20.8102000              0.01323718       
     11.4158000              0.05853341       
      6.2730200              0.09535172       
      3.4217700              0.03433249       
      1.8304400             -0.1099505        
      0.9452350             -0.2173991        
      0.4759280             -0.2237757        
      0.1863810             -0.01020157       
      0.1067680              0.4012464        
      0.0499790              0.5727820        
S   27   1.00
      1.28349e+08           -3.919381e-09     
      2.29044e+07           -2.603331e-08     
      5.10777e+06           -1.519192e-07     
      1.36528e+06           -6.920024e-07     
 422228.0000000             -2.711224e-06     
 146685.0000000             -9.115965e-06     
  55872.3000000             -2.835051e-05     
  22881.3000000             -7.912836e-05     
   9920.4500000             -0.0002148784     
   4499.9200000             -0.000531965      
   2116.7500000             -0.001316357      
   1026.0600000             -0.002931813      
    510.2570000             -0.006511894      
    259.5320000             -0.01226756       
    134.7090000             -0.02210677       
     71.2104000             -0.02664568       
     38.2496000             -0.02085328       
     20.8102000              0.03285405       
     11.4158000              0.1037039        
      6.2730200              0.2240209        
      3.4217700              0.02243918       
      1.8304400             -0.2269588        
      0.9452350             -0.7256302        
      0.4759280             -0.02136386       
      0.1863810              1.2267190        
      0.1067680              0.5355637        
      0.0499790             -0.6820891        
S   27   1.00
      1.28349e+08           -6.06916e-09      
      2.29044e+07           -4.016055e-08     
      5.10777e+06           -2.354898e-07     
      1.36528e+06           -1.066503e-06     
 422228.0000000             -4.207968e-06     
 146685.0000000             -1.402663e-05     
  55872.3000000             -4.408568e-05     
  22881.3000000             -0.0001214852     
   9920.4500000             -0.0003349349     
   4499.9200000             -0.0008147638     
   2116.7500000             -0.002057575      
   1026.0600000             -0.004479489      
    510.2570000             -0.0102264        
    259.5320000             -0.01867514       
    134.7090000             -0.03518784       
     71.2104000             -0.03981114       
     38.2496000             -0.03673509       
     20.8102000              0.05969102       
     11.4158000              0.1588361        
      6.2730200              0.4222280        
      3.4217700             -0.03835624       
      1.8304400             -0.6567155        
      0.9452350             -1.4574620        
      0.4759280              2.0698680        
      0.1863810              1.6542810        
      0.1067680             -2.8048020        
      0.0499790             -0.1989010        
S   27   1.00
      1.28349e+08           -7.37951e-09      
      2.29044e+07           -4.984396e-08     
      5.10777e+06           -2.846693e-07     
      1.36528e+06           -1.330646e-06     
 422228.0000000             -5.051098e-06     
 146685.0000000             -1.765499e-05     
  55872.3000000             -5.23595e-05      
  22881.3000000             -0.0001547542     
   9920.4500000             -0.0003926928     
   4499.9200000             -0.001052087      
   2116.7500000             -0.002379149      
   1026.0600000             -0.005879989      
    510.2570000             -0.01160458       
    259.5320000             -0.02534133       
    134.7090000             -0.03801562       
     71.2104000             -0.06218123       
     38.2496000             -0.01933881       
     20.8102000              0.01617214       
     11.4158000              0.3477025        
      6.2730200              0.4361287        
      3.4217700              0.003649234      
      1.8304400             -2.0758320        
      0.9452350              0.2889184        
      0.4759280              3.5216890        
      0.1863810             -4.7346100        
      0.1067680              1.2067910        
      0.0499790              2.9598040        
S   27   1.00
      1.28349e+08           -9.582444e-09     
      2.29044e+07           -6.716611e-08     
      5.10777e+06           -3.657711e-07     
      1.36528e+06           -1.808765e-06     
 422228.0000000             -6.406617e-06     
 146685.0000000             -2.43535e-05      
  55872.3000000             -6.507095e-05     
  22881.3000000             -0.0002176891     
   9920.4500000             -0.0004756448     
   4499.9200000             -0.001511976      
   2116.7500000             -0.002801195      
   1026.0600000             -0.008666197      
    510.2570000             -0.01312669       
    259.5320000             -0.03917805       
    134.7090000             -0.03801547       
     71.2104000             -0.1132696        
     38.2496000              0.03595954       
     20.8102000             -0.09739948       
     11.4158000              0.7821952        
      6.2730200              0.3538718        
      3.4217700             -0.1355217        
      1.8304400             -5.1073220        
      0.9452350              8.6829500        
      0.4759280             -5.2129400        
      0.1863810             -2.3726520        
      0.1067680              7.1624990        
      0.0499790             -6.2293730        
S   1   1.00
      0.0235010              1.0000000        
P   19   1.00
  67602.1000000              0.0000020        
  16330.1000000              0.0000220        
   5149.5900000              0.0001380        
   1950.0300000              0.0006370        
    834.4630000              0.0024300        
    386.9900000              0.0080290        
    189.3720000              0.0234220        
     96.2845000              0.0600350        
     50.4640000              0.1300820        
     27.1483000              0.2246520        
     14.9256000              0.2994840        
      8.3161700              0.2766330        
      4.6208600              0.1402270        
      2.5113800              0.0278520        
      1.3309100             -0.0001740        
      0.6904150             -0.0014710        
      0.3432070             -0.0006800        
      0.1458960             -0.0000420        
      0.0629710             -0.0000080        
P   19   1.00
  67602.1000000             -0.0000010        
  16330.1000000             -0.0000080        
   5149.5900000             -0.0000470        
   1950.0300000             -0.0002170        
    834.4630000             -0.0008310        
    386.9900000             -0.0027580        
    189.3720000             -0.0081310        
     96.2845000             -0.0212250        
     50.4640000             -0.0473580        
     27.1483000             -0.0845440        
     14.9256000             -0.1184370        
      8.3161700             -0.1107500        
      4.6208600              0.0159240        
      2.5113800              0.2455750        
      1.3309100              0.4018980        
      0.6904150              0.3419350        
      0.3432070              0.1291400        
      0.1458960              0.0117690        
      0.0629710              0.0003810        
P   18   1.00
  16330.1000000              0.0000020        
   5149.5900000              0.0000110        
   1950.0300000              0.0000520        
    834.4630000              0.0002010        
    386.9900000              0.0006630        
    189.3720000              0.0019730        
     96.2845000              0.0051160        
     50.4640000              0.0115520        
     27.1483000              0.0204550        
     14.9256000              0.0293490        
      8.3161700              0.0266940        
      4.6208600             -0.0060590        
      2.5113800             -0.0735450        
      1.3309100             -0.1194360        
      0.6904150             -0.1247830        
      0.3432070              0.0366050        
      0.1458960              0.3728900        
      0.0629710              0.5246490        
P   18   1.00
  16330.1000000              0.0000020        
   5149.5900000              0.0000140        
   1950.0300000              0.0000650        
    834.4630000              0.0002490        
    386.9900000              0.0008230        
    189.3720000              0.0024380        
     96.2845000              0.0063420        
     50.4640000              0.0142490        
     27.1483000              0.0253700        
     14.9256000              0.0361120        
      8.3161700              0.0334620        
      4.6208600             -0.0068260        
      2.5113800             -0.0874620        
      1.3309100             -0.1451170        
      0.6904150             -0.1669600        
      0.3432070              0.0161970        
      0.1458960              0.5946810        
      0.0629710              0.4728630        
P   19   1.00
  67602.1000000              0.0000010        
  16330.1000000              0.0000040        
   5149.5900000              0.0000300        
   1950.0300000              0.0001270        
    834.4630000              0.0005290        
    386.9900000              0.0016100        
    189.3720000              0.0051810        
     96.2845000              0.0123810        
     50.4640000              0.0304960        
     27.1483000              0.0485520        
     14.9256000              0.0824320        
      8.3161700              0.0603700        
      4.6208600              0.0101220        
      2.5113800             -0.2605390        
      1.3309100             -0.3924090        
      0.6904150             -0.2954210        
      0.3432070              1.2391450        
      0.1458960              0.2525760        
      0.0629710             -0.8792700        
P   19   1.00
  67602.1000000             -0.0000010        
  16330.1000000             -0.0000070        
   5149.5900000             -0.0000320        
   1950.0300000             -0.0001930        
    834.4630000             -0.0005690        
    386.9900000             -0.0024460        
    189.3720000             -0.0055640        
     96.2845000             -0.0188860        
     50.4640000             -0.0315930        
     27.1483000             -0.0799160        
     14.9256000             -0.0708350        
      8.3161700             -0.1822610        
      4.6208600              0.1077550        
      2.5113800              0.3921670        
      1.3309100              1.0894750        
      0.6904150             -1.8328780        
      0.3432070             -0.2943300        
      0.1458960              1.9029040        
      0.0629710             -1.1520610        
P   19   1.00
  67602.1000000             -0.0000010        
  16330.1000000             -0.0000070        
   5149.5900000             -0.0000540        
   1950.0300000             -0.0002100        
    834.4630000             -0.0009630        
    386.9900000             -0.0026780        
    189.3720000             -0.0094690        
     96.2845000             -0.0207670        
     50.4640000             -0.0568020        
     27.1483000             -0.0799800        
     14.9256000             -0.1601810        
      8.3161700             -0.1677710        
      4.6208600              0.0980800        
      2.5113800              1.5568150        
      1.3309100             -0.8027370        
      0.6904150             -2.6228150        
      0.3432070              4.0233660        
      0.1458960             -2.7546210        
      0.0629710              0.8325630        
P   1   1.00
      0.0269220              1.0000000        
D   11   1.00
    298.4240000              0.0002180        
     88.3665000              0.0020340        
     34.0559000              0.0105740        
     14.7799000              0.0359550        
      6.8290500              0.0935000        
      3.3110900              0.1840370        
      1.6286100              0.2662670        
      0.7933930              0.2995840        
      0.3788260              0.2628030        
      0.1758620              0.1654210        
      0.0788580              0.0580390        
D   11   1.00
    298.4240000             -0.0002300        
     88.3665000             -0.0021540        
     34.0559000             -0.0112340        
     14.7799000             -0.0385420        
      6.8290500             -0.1027740        
      3.3110900             -0.1981620        
      1.6286100             -0.2518290        
      0.7933930             -0.1612270        
      0.3788260              0.1595380        
      0.1758620              0.4593380        
      0.0788580              0.3583680        
D   11   1.00
    298.4240000             -0.0003590        
     88.3665000             -0.0033510        
     34.0559000             -0.0177090        
     14.7799000             -0.0614840        
      6.8290500             -0.1696420        
      3.3110900             -0.3066070        
      1.6286100             -0.2499830        
      0.7933930              0.2824440        
      0.3788260              0.6731490        
      0.1758620             -0.0785380        
      0.0788580             -0.5838200        
D   11   1.00
    298.4240000             -0.0004750        
     88.3665000             -0.0042910        
     34.0559000             -0.0235210        
     14.7799000             -0.0810930        
      6.8290500             -0.2481480        
      3.3110900             -0.3730460        
      1.6286100              0.0738110        
      0.7933930              1.0214190        
      0.3788260             -0.4108180        
      0.1758620             -0.9139110        
      0.0788580              0.7099380        
D   11   1.00
    298.4240000             -0.0005620        
     88.3665000             -0.0062300        
     34.0559000             -0.0293400        
     14.7799000             -0.1257620        
      6.8290500             -0.3358610        
      3.3110900             -0.4112650        
      1.6286100              1.1230240        
      0.7933930              0.0942510        
      0.3788260             -1.6935340        
      0.1758620              1.6913710        
      0.0788580             -0.3887260        
D   1   1.00
      0.0333820              1.0000000        
F   1   1.00
      3.0648000              1.0000000        
F   1   1.00
      0.8840000              1.0000000        
F   1   1.00
      0.2550000              1.0000000        
G   1   1.00
      1.1368000              1.0000000        
****
Cr     0 
S   27   1.00
      1.35540e+08            7.860909e-08     
      2.42404e+07            5.230504e-07     
      5.41227e+06            3.030869e-06     
      1.44792e+06            1.3889e-05       
 448199.0000000              5.386079e-05     
 155899.0000000              0.0001826227     
  59479.6000000              0.0005586325     
  24408.1000000              0.001576299      
  10607.0000000              0.004169939      
   4823.0800000              0.01042776       
   2274.0800000              0.02465857       
   1104.5400000              0.0544866        
    550.0990000              0.1094152        
    280.0100000              0.1893356        
    145.3300000              0.2561724        
     76.7551000              0.2268474        
     41.1594000              0.1055708        
     22.3445000              0.05199165       
     12.2293000              0.09691052       
      6.7077700              0.09468708       
      3.6569400              0.03194821       
      1.9597800              0.002931469      
      1.0175800              0.0002111193     
      0.5129130             -1.653905e-05     
      0.1947980              4.265747e-06     
      0.1109690              1.479579e-05     
      0.0521230              2.379865e-05     
S   27   1.00
      1.35540e+08           -4.393198e-08     
      2.42404e+07           -2.923256e-07     
      5.41227e+06           -1.693847e-06     
      1.44792e+06           -7.762636e-06     
 448199.0000000             -3.010309e-05     
 155899.0000000             -0.0001020941     
  59479.6000000             -0.0003124026     
  24408.1000000             -0.0008824782     
  10607.0000000             -0.002339258      
   4823.0800000             -0.005877709      
   2274.0800000             -0.01402849       
   1104.5400000             -0.03159558       
    550.0990000             -0.06581587       
    280.0100000             -0.1223894        
    145.3300000             -0.1904926        
     76.7551000             -0.2170072        
     41.1594000             -0.1173808        
     22.3445000              0.1320872        
     12.2293000              0.4300999        
      6.7077700              0.4273569        
      3.6569400              0.1441234        
      1.9597800              0.01289772       
      1.0175800             -0.0002726576     
      0.5129130             -0.0005554224     
      0.1947980             -5.978166e-05     
      0.1109690              0.0001017909     
      0.0521230              9.249085e-05     
S   27   1.00
      1.35540e+08            9.262175e-09     
      2.42404e+07            6.164427e-08     
      5.41227e+06            3.570946e-07     
      1.44792e+06            1.637074e-06     
 448199.0000000              6.346275e-06     
 155899.0000000              2.153698e-05     
  59479.6000000              6.58856e-05      
  24408.1000000              0.0001864046     
  10607.0000000              0.0004945862     
   4823.0800000              0.001248762      
   2274.0800000              0.003000302      
   1104.5400000              0.006870641      
    550.0990000              0.0147068        
    280.0100000              0.02886345       
    145.3300000              0.04902786       
     76.7551000              0.06391156       
     41.1594000              0.03765591       
     22.3445000             -0.06346137       
     12.2293000             -0.2572992        
      6.7077700             -0.3772640        
      3.6569400             -0.1060193        
      1.9597800              0.3929518        
      1.0175800              0.5959745        
      0.5129130              0.2812188        
      0.1947980              0.02272335       
      0.1109690             -0.004227356      
      0.0521230              0.003488431      
S   27   1.00
      1.35540e+08           -2.100265e-09     
      2.42404e+07           -1.397942e-08     
      5.41227e+06           -8.097196e-08     
      1.44792e+06           -3.712563e-07     
 448199.0000000             -1.438993e-06     
 155899.0000000             -4.884352e-06     
  59479.6000000             -1.493879e-05     
  24408.1000000             -4.227739e-05     
  10607.0000000             -0.0001121405     
   4823.0800000             -0.0002832662     
   2274.0800000             -0.0006803672     
   1104.5400000             -0.001559223      
    550.0990000             -0.003337304      
    280.0100000             -0.006561113      
    145.3300000             -0.01115752       
     76.7551000             -0.01462359       
     41.1594000             -0.008633298      
     22.3445000              0.01464739       
     12.2293000              0.06184511       
      6.7077700              0.09478115       
      3.6569400              0.02513425       
      1.9597800             -0.1164814        
      1.0175800             -0.2139959        
      0.5129130             -0.2099994        
      0.1947980              0.01313418       
      0.1109690              0.4029770        
      0.0521230              0.5574989        
S   27   1.00
      1.35540e+08           -4.146642e-09     
      2.42404e+07           -2.744623e-08     
      5.41227e+06           -1.601135e-07     
      1.44792e+06           -7.278668e-07     
 448199.0000000             -2.850853e-06     
 155899.0000000             -9.552888e-06     
  59479.6000000             -2.968205e-05     
  24408.1000000             -8.241072e-05     
  10607.0000000             -0.0002236203     
   4823.0800000             -0.0005501076     
   2274.0800000             -0.001362231      
   1104.5400000             -0.003015736      
    550.0990000             -0.006722274      
    280.0100000             -0.01259995       
    145.3300000             -0.02285648       
     76.7551000             -0.02715659       
     41.1594000             -0.02113804       
     22.3445000              0.03721168       
     12.2293000              0.1114359        
      6.7077700              0.2314628        
      3.6569400             -0.004161973      
      1.9597800             -0.2449631        
      1.0175800             -0.7360778        
      0.5129130              0.07004895       
      0.1947980              1.2774030        
      0.1109690              0.3956614        
      0.0521230             -0.6769812        
S   27   1.00
      1.35540e+08           -6.488897e-09     
      2.42404e+07           -4.279886e-08     
      5.41227e+06           -2.507932e-07     
      1.44792e+06           -1.134012e-06     
 448199.0000000             -4.470662e-06     
 155899.0000000             -1.486072e-05     
  59479.6000000             -4.663092e-05     
  24408.1000000             -0.0001279315     
  10607.0000000             -0.0003521084     
   4823.0800000             -0.0008520213     
   2274.0800000             -0.002150678      
   1104.5400000             -0.004660657      
    550.0990000             -0.0106598        
    280.0100000             -0.01941515       
    145.3300000             -0.0367085        
     76.7551000             -0.04117897       
     41.1594000             -0.03736427       
     22.3445000              0.06683735       
     12.2293000              0.1763321        
      6.7077700              0.4399191        
      3.6569400             -0.09880462       
      1.9597800             -0.7255668        
      1.0175800             -1.3708500        
      0.5129130              2.2233550        
      0.1947980              1.3085500        
      0.1109690             -2.7149080        
      0.0521230              0.01730143       
S   27   1.00
      1.35540e+08           -8.057731e-09     
      2.42404e+07           -5.449074e-08     
      5.41227e+06           -3.092592e-07     
      1.44792e+06           -1.452906e-06     
 448199.0000000             -5.46589e-06      
 155899.0000000             -1.924479e-05     
  59479.6000000             -5.626566e-05     
  24408.1000000             -0.0001681395     
  10607.0000000             -0.0004180269     
   4823.0800000             -0.001138751      
   2274.0800000             -0.002509533      
   1104.5400000             -0.006353116      
    550.0990000             -0.0121576        
    280.0100000             -0.0275123        
    145.3300000             -0.03944079       
     76.7551000             -0.06872967       
     41.1594000             -0.01402938       
     22.3445000              0.01289964       
     12.2293000              0.4202805        
      6.7077700              0.4154218        
      3.6569400             -0.0960278        
      1.9597800             -2.3056310        
      1.0175800              1.0185750        
      0.5129130              2.8776730        
      0.1947980             -4.9333520        
      0.1109690              2.0626700        
      0.0521230              2.3161840        
S   27   1.00
      1.35540e+08           -1.001431e-08     
      2.42404e+07           -6.926624e-08     
      5.41227e+06           -3.815845e-07     
      1.44792e+06           -1.858014e-06     
 448199.0000000             -6.687e-06        
 155899.0000000             -2.484929e-05     
  59479.6000000             -6.793021e-05     
  24408.1000000             -0.000219938      
  10607.0000000             -0.0004963362     
   4823.0800000             -0.001510983      
   2274.0800000             -0.002926739      
   1104.5400000             -0.008574245      
    550.0990000             -0.01384885       
    280.0100000             -0.03834684       
    145.3300000             -0.04190377       
     76.7551000             -0.1070907        
     41.1594000              0.02132387       
     22.3445000             -0.05710773       
     12.2293000              0.7753646        
      6.7077700              0.4421097        
      3.6569400             -0.6606407        
      1.9597800             -4.4525940        
      1.0175800              8.6920940        
      0.5129130             -5.9392790        
      0.1947980             -0.8400572        
      0.1109690              5.7181160        
      0.0521230             -5.7941660        
S   1   1.00
      0.0244890              1.0000000        
P   19   1.00
  72029.6000000              0.0000030        
  17890.9000000              0.0000220        
   5678.2800000              0.0001370        
   2138.7500000              0.0006440        
    905.8550000              0.0025110        
    415.6450000              0.0084470        
    201.6950000              0.0248620        
    102.0400000              0.0637050        
     53.3955000              0.1366080        
     28.7570000              0.2321020        
     15.8536000              0.3023570        
      8.8638500              0.2683220        
      4.9433400              0.1288470        
      2.6973200              0.0240140        
      1.4364300             -0.0002360        
      0.7485180             -0.0012910        
      0.3733100             -0.0005730        
      0.1577120             -0.0000330        
      0.0674840             -0.0000070        
P   19   1.00
  72029.6000000             -0.0000010        
  17890.9000000             -0.0000080        
   5678.2800000             -0.0000470        
   2138.7500000             -0.0002230        
    905.8550000             -0.0008720        
    415.6450000             -0.0029470        
    201.6950000             -0.0087710        
    102.0400000             -0.0229140        
     53.3955000             -0.0506670        
     28.7570000             -0.0891160        
     15.8536000             -0.1223120        
      8.8638500             -0.1067880        
      4.9433400              0.0326180        
      2.6973200              0.2616090        
      1.4364300              0.4013360        
      0.7485180              0.3272510        
      0.3733100              0.1195440        
      0.1577120              0.0105100        
      0.0674840              0.0002930        
P   18   1.00
  17890.9000000             -0.0000020        
   5678.2800000             -0.0000110        
   2138.7500000             -0.0000520        
    905.8550000             -0.0002070        
    415.6450000             -0.0006930        
    201.6950000             -0.0020820        
    102.0400000             -0.0054050        
     53.3955000             -0.0120940        
     28.7570000             -0.0210980        
     15.8536000             -0.0296980        
      8.8638500             -0.0250470        
      4.9433400              0.0102820        
      2.6973200              0.0768880        
      1.4364300              0.1173220        
      0.7485180              0.1163280        
      0.3733100             -0.0450520        
      0.1577120             -0.3724610        
      0.0674840             -0.5207620        
P   18   1.00
  17890.9000000              0.0000020        
   5678.2800000              0.0000140        
   2138.7500000              0.0000670        
    905.8550000              0.0002620        
    415.6450000              0.0008810        
    201.6950000              0.0026350        
    102.0400000              0.0068590        
     53.3955000              0.0152810        
     28.7570000              0.0268000        
     15.8536000              0.0374690        
      8.8638500              0.0322580        
      4.9433400             -0.0124160        
      2.6973200             -0.0943420        
      1.4364300             -0.1479450        
      0.7485180             -0.1595740        
      0.3733100              0.0422640        
      0.1577120              0.6008800        
      0.0674840              0.4537120        
P   19   1.00
  72029.6000000              0.0000010        
  17890.9000000              0.0000050        
   5678.2800000              0.0000310        
   2138.7500000              0.0001350        
    905.8550000              0.0005720        
    415.6450000              0.0017920        
    201.6950000              0.0057550        
    102.0400000              0.0139210        
     53.3955000              0.0336600        
     28.7570000              0.0533400        
     15.8536000              0.0883240        
      8.8638500              0.0606720        
      4.9433400             -0.0055130        
      2.6973200             -0.2993800        
      1.4364300             -0.4021920        
      0.7485180             -0.1927060        
      0.3733100              1.2394070        
      0.1577120              0.1442260        
      0.0674840             -0.8307840        
P   19   1.00
  72029.6000000              0.0000010        
  17890.9000000              0.0000070        
   5678.2800000              0.0000350        
   2138.7500000              0.0002020        
    905.8550000              0.0006460        
    415.6450000              0.0026650        
    201.6950000              0.0064930        
    102.0400000              0.0208730        
     53.3955000              0.0366920        
     28.7570000              0.0863130        
     15.8536000              0.0825040        
      8.8638500              0.1830400        
      4.9433400             -0.1524300        
      2.6973200             -0.4989330        
      1.4364300             -0.9010930        
      0.7485180              1.9311390        
      0.3733100             -0.0082870        
      0.1577120             -1.7252310        
      0.0674840              1.1431100        
P   19   1.00
  72029.6000000             -0.0000010        
  17890.9000000             -0.0000070        
   5678.2800000             -0.0000590        
   2138.7500000             -0.0002150        
    905.8550000             -0.0010750        
    415.6450000             -0.0028710        
    201.6950000             -0.0108850        
    102.0400000             -0.0224070        
     53.3955000             -0.0655250        
     28.7570000             -0.0817190        
     15.8536000             -0.1939850        
      8.8638500             -0.1416950        
      4.9433400              0.2081580        
      2.6973200              1.6488430        
      1.4364300             -1.4462180        
      0.7485180             -1.8462910        
      0.3733100              3.6358120        
      0.1577120             -2.7449690        
      0.0674840              0.9609530        
P   1   1.00
      0.0285950              1.0000000        
D   11   1.00
    384.3240000              0.0001660        
    115.6210000              0.0015330        
     44.8478000              0.0082730        
     19.6129000              0.0296280        
      9.1008300              0.0804320        
      4.4183200              0.1682550        
      2.1828700              0.2573470        
      1.0684000              0.3013010        
      0.5106240              0.2754300        
      0.2351410              0.1820770        
      0.1028360              0.0675340        
D   11   1.00
    384.3240000             -0.0001870        
    115.6210000             -0.0017360        
     44.8478000             -0.0094250        
     19.6129000             -0.0339690        
      9.1008300             -0.0949620        
      4.4183200             -0.1972130        
      2.1828700             -0.2639680        
      1.0684000             -0.1771220        
      0.5106240              0.1388050        
      0.2351410              0.4526330        
      0.1028360              0.3742040        
D   11   1.00
    384.3240000             -0.0002700        
    115.6210000             -0.0024910        
     44.8478000             -0.0136900        
     19.6129000             -0.0497520        
      9.1008300             -0.1445960        
      4.4183200             -0.2922080        
      2.1828700             -0.2774690        
      1.0684000              0.2057700        
      0.5106240              0.6868800        
      0.2351410              0.0068000        
      0.1028360             -0.6314930        
D   11   1.00
    384.3240000             -0.0003980        
    115.6210000             -0.0034880        
     44.8478000             -0.0202480        
     19.6129000             -0.0719540        
      9.1008300             -0.2362580        
      4.4183200             -0.4094040        
      2.1828700              0.0167400        
      1.0684000              1.0070320        
      0.5106240             -0.2422900        
      0.2351410             -1.0046230        
      0.1028360              0.6909580        
D   11   1.00
    384.3240000              0.0004530        
    115.6210000              0.0048530        
     44.8478000              0.0241550        
     19.6129000              0.1054670        
      9.1008300              0.3238140        
      4.4183200              0.4542210        
      2.1828700             -1.0093700        
      1.0684000             -0.3428410        
      0.5106240              1.8302970        
      0.2351410             -1.6316990        
      0.1028360              0.3024500        
D   1   1.00
      0.0414250              1.0000000        
F   1   1.00
      3.7611000              1.0000000        
F   1   1.00
      1.0928000              1.0000000        
F   1   1.00
      0.3175000              1.0000000        
G   1   1.00
      1.4459000              1.0000000        
****
Mn     0 
S   27   1.00
      1.37766e+08            8.842975e-08     
      2.45640e+07            5.905615e-07     
      5.47999e+06            3.42133e-06      
      1.46664e+06            1.566036e-05     
 454421.0000000              6.063846e-05     
 158216.0000000              0.0002053663     
  60404.3000000              0.000627818      
  24793.6000000              0.001771534      
  10772.3000000              0.004687682      
   4895.5400000              0.01172341       
   2306.5600000              0.02769121       
   1119.5600000              0.06096465       
    557.3810000              0.1213985        
    283.7780000              0.2067236        
    147.4360000              0.2716552        
     78.0227000              0.2296262        
     41.9679000              0.09993531       
     22.8778000              0.04335678       
     12.5845000              0.07097637       
      6.9417000              0.06195771       
      3.8062900              0.01878693       
      2.0503100              0.001455711      
      1.0683800             -5.045613e-05     
      0.5366060             -8.380837e-05     
      0.1832600             -9.776338e-07     
      0.1052970              9.779516e-06     
      0.0514640              1.146026e-05     
S   27   1.00
      1.37766e+08           -4.218706e-08     
      2.45640e+07           -2.817388e-07     
      5.47999e+06           -1.632223e-06     
      1.46664e+06           -7.471311e-06     
 454421.0000000             -2.893181e-05     
 158216.0000000             -9.800407e-05     
  60404.3000000             -0.0002997548     
  24793.6000000             -0.0008468121     
  10772.3000000             -0.002246523      
   4895.5400000             -0.005649008      
   2306.5600000             -0.01349329       
   1119.5600000             -0.03037651       
    557.3810000             -0.06317168       
    283.7780000             -0.1169586        
    147.4360000             -0.1804917        
     78.0227000             -0.1999569        
     41.9679000             -0.09135649       
     22.8778000              0.1705224        
     12.5845000              0.4562984        
      6.9417000              0.4058134        
      3.8062900              0.1228205        
      2.0503100              0.009020458      
      1.0683800             -0.001825436      
      0.5366060             -0.001093262      
      0.1832600             -8.298619e-05     
      0.1052970              0.0001053172     
      0.0514640              5.625668e-05     
S   27   1.00
      1.37766e+08            1.015457e-08     
      2.45640e+07            6.782945e-08     
      5.47999e+06            3.928614e-07     
      1.46664e+06            1.798871e-06     
 454421.0000000              6.963577e-06     
 158216.0000000              2.360275e-05     
  60404.3000000              7.217248e-05     
  24793.6000000              0.0002041835     
  10772.3000000              0.0005421183     
   4895.5400000              0.001369241      
   2306.5600000              0.003290005      
   1119.5600000              0.007518812      
    557.3810000              0.01602116       
    283.7780000              0.03113189       
    147.4360000              0.05187931       
     78.0227000              0.0645544        
     41.9679000              0.03109453       
     22.8778000             -0.08134397       
     12.5845000             -0.2830847        
      6.9417000             -0.3683282        
      3.8062900             -0.05599023       
      2.0503100              0.4285509        
      1.0683800              0.5819623        
      0.5366060              0.2496080        
      0.1832600              0.01728022       
      0.1052970             -0.004795031      
      0.0514640              0.003440433      
S   27   1.00
      1.37766e+08           -2.246625e-09     
      2.45640e+07           -1.500767e-08     
      5.47999e+06           -8.691633e-08     
      1.46664e+06           -3.980171e-07     
 454421.0000000             -1.540586e-06     
 158216.0000000             -5.222482e-06     
  60404.3000000             -1.596671e-05     
  24793.6000000             -4.518135e-05     
  10772.3000000             -0.0001199336     
   4895.5400000             -0.0003030247     
   2306.5600000             -0.0007279695     
   1119.5600000             -0.001664739      
    557.3810000             -0.003547631      
    283.7780000             -0.00690479       
    147.4360000             -0.01152342       
     78.0227000             -0.01441381       
     41.9679000             -0.006961783      
     22.8778000              0.01838929       
     12.5845000              0.0665831        
      6.9417000              0.09026754       
      3.8062900              0.01114062       
      2.0503100             -0.1232779        
      1.0683800             -0.2094592        
      0.5366060             -0.1925129        
      0.1832600              0.0752431        
      0.1052970              0.4096457        
      0.0514640              0.5138881        
S   27   1.00
      1.37766e+08           -4.534252e-09     
      2.45640e+07           -3.003406e-08     
      5.47999e+06           -1.758309e-07     
      1.46664e+06           -7.947986e-07     
 454421.0000000             -3.125609e-06     
 158216.0000000             -1.039025e-05     
  60404.3000000             -3.253639e-05     
  24793.6000000             -8.943434e-05     
  10772.3000000             -0.0002457164     
   4895.5400000             -0.0005964197     
   2306.5600000             -0.001500461      
   1119.5600000             -0.003255209      
    557.3810000             -0.007379623      
    283.7780000             -0.01333239       
    147.4360000             -0.02461735       
     78.0227000             -0.02607861       
     41.9679000             -0.02088826       
     22.8778000              0.05123107       
     12.5845000              0.1130295        
      6.9417000              0.2466771        
      3.8062900             -0.06508546       
      2.0503100             -0.2324403        
      1.0683800             -0.7884686        
      0.5366060              0.2571250        
      0.1832600              1.4735000        
      0.1052970             -0.01641997       
      0.0514640             -0.6176794        
S   27   1.00
      1.37766e+08           -7.148e-09        
      2.45640e+07           -4.720068e-08     
      5.47999e+06           -2.774238e-07     
      1.46664e+06           -1.248083e-06     
 454421.0000000             -4.936711e-06     
 158216.0000000             -1.629371e-05     
  60404.3000000             -5.147115e-05     
  24793.6000000             -0.0001399872     
  10772.3000000             -0.0003894882     
   4895.5400000             -0.0009316701     
   2306.5600000             -0.002384126      
   1119.5600000             -0.005075251      
    557.3810000             -0.01177533       
    283.7780000             -0.02073168       
    147.4360000             -0.03978041       
     78.0227000             -0.0398361        
     41.9679000             -0.03723219       
     22.8778000              0.09006454       
     12.5845000              0.1833979        
      6.9417000              0.4676477        
      3.8062900             -0.2128283        
      2.0503100             -0.7680324        
      1.0683800             -1.2496170        
      0.5366060              2.4127970        
      0.1832600              0.7227795        
      0.1052970             -2.5218430        
      0.0514640              0.3302503        
S   27   1.00
      1.37766e+08            8.949441e-09     
      2.45640e+07            6.11075e-08      
      5.47999e+06            3.441033e-07     
      1.46664e+06            1.62958e-06      
 454421.0000000              6.052563e-06     
 158216.0000000              2.158213e-05     
  60404.3000000              6.199578e-05     
  24793.6000000              0.0001890931     
  10772.3000000              0.0004590406     
   4895.5400000              0.001286601      
   2306.5600000              0.002744429      
   1119.5600000              0.007197225      
    557.3810000              0.01311149       
    283.7780000              0.03103962       
    147.4360000              0.04028608       
     78.0227000              0.07611996       
     41.9679000             -0.003929039      
     22.8778000             -0.008212308      
     12.5845000             -0.5082019        
      6.9417000             -0.3343452        
      3.8062900              0.08969441       
      2.0503100              2.7884720        
      1.0683800             -2.2387070        
      0.5366060             -1.6215140        
      0.1832600              5.0502260        
      0.1052970             -3.4580400        
      0.0514640             -1.2850680        
S   27   1.00
      1.37766e+08           -1.066381e-08     
      2.45640e+07           -7.316027e-08     
      5.47999e+06           -4.095669e-07     
      1.46664e+06           -1.952973e-06     
 454421.0000000             -7.192587e-06     
 158216.0000000             -2.591346e-05     
  60404.3000000             -7.34907e-05      
  24793.6000000             -0.0002276235     
  10772.3000000             -0.0005425268     
   4895.5400000             -0.001553473      
   2306.5600000             -0.003235321      
   1119.5600000             -0.008728688      
    557.3810000             -0.01543349       
    283.7780000             -0.03803991       
    147.4360000             -0.04719394       
     78.0227000             -0.09654593       
     41.9679000              0.01102053       
     22.8778000              0.002268643      
     12.5845000              0.7235714        
      6.9417000              0.6284262        
      3.8062900             -1.3868730        
      2.0503100             -3.6182300        
      1.0683800              8.7472240        
      0.5366060             -6.9446930        
      0.1832600              1.9204040        
      0.1052970              2.7673240        
      0.0514640             -4.8034180        
S   1   1.00
      0.0246780              1.0000000        
P   19   1.00
  79296.8000000              0.0000030        
  19317.1000000              0.0000230        
   6114.1000000              0.0001400        
   2316.2600000              0.0006490        
    989.6900000              0.0024900        
    457.9420000              0.0082780        
    223.6420000              0.0242560        
    113.5940000              0.0622630        
     59.5621000              0.1344250        
     32.1072000              0.2305460        
     17.7103000              0.3028020        
      9.9062100              0.2709290        
      5.5224300              0.1311240        
      3.0083200              0.0238760        
      1.5987300             -0.0013330        
      0.8308680             -0.0022010        
      0.4135380             -0.0008920        
      0.1711080             -0.0000580        
      0.0721660             -0.0000060        
P   19   1.00
  79296.8000000             -0.0000010        
  19317.1000000             -0.0000080        
   6114.1000000             -0.0000490        
   2316.2600000             -0.0002260        
    989.6900000             -0.0008670        
    457.9420000             -0.0028990        
    223.6420000             -0.0085880        
    113.5940000             -0.0224810        
     59.5621000             -0.0500630        
     32.1072000             -0.0890050        
     17.7103000             -0.1231560        
      9.9062100             -0.1081330        
      5.5224300              0.0330910        
      3.0083200              0.2649160        
      1.5987300              0.4034830        
      0.8308680              0.3248540        
      0.4135380              0.1174300        
      0.1711080              0.0101160        
      0.0721660              0.0001390        
P   18   1.00
  19317.1000000             -0.0000020        
   6114.1000000             -0.0000110        
   2316.2600000             -0.0000520        
    989.6900000             -0.0002010        
    457.9420000             -0.0006640        
    223.6420000             -0.0019890        
    113.5940000             -0.0051630        
     59.5621000             -0.0116530        
     32.1072000             -0.0204990        
     17.7103000             -0.0291510        
      9.9062100             -0.0246150        
      5.5224300              0.0097150        
      3.0083200              0.0754410        
      1.5987300              0.1132040        
      0.8308680              0.1117760        
      0.4135380             -0.0440690        
      0.1711080             -0.3663240        
      0.0721660             -0.5217500        
P   18   1.00
  19317.1000000              0.0000020        
   6114.1000000              0.0000150        
   2316.2600000              0.0000690        
    989.6900000              0.0002680        
    457.9420000              0.0008870        
    223.6420000              0.0026510        
    113.5940000              0.0068870        
     59.5621000              0.0155180        
     32.1072000              0.0273590        
     17.7103000              0.0388620        
      9.9062100              0.0331240        
      5.5224300             -0.0123220        
      3.0083200             -0.0993820        
      1.5987300             -0.1521070        
      0.8308680             -0.1564310        
      0.4135380              0.0650050        
      0.1711080              0.6060200        
      0.0721660              0.4366030        
P   19   1.00
  79296.8000000              0.0000010        
  19317.1000000              0.0000050        
   6114.1000000              0.0000340        
   2316.2600000              0.0001430        
    989.6900000              0.0005980        
    457.9420000              0.0018360        
    223.6420000              0.0059260        
    113.5940000              0.0142470        
     59.5621000              0.0349660        
     32.1072000              0.0555390        
     17.7103000              0.0932280        
      9.9062100              0.0637480        
      5.5224300             -0.0048200        
      3.0083200             -0.3313960        
      1.5987300             -0.4086080        
      0.8308680             -0.1206320        
      0.4135380              1.2130530        
      0.1711080              0.0834220        
      0.0721660             -0.7984570        
P   19   1.00
  79296.8000000              0.0000010        
  19317.1000000              0.0000080        
   6114.1000000              0.0000380        
   2316.2600000              0.0002180        
    989.6900000              0.0006870        
    457.9420000              0.0028050        
    223.6420000              0.0068190        
    113.5940000              0.0219170        
     59.5621000              0.0391730        
     32.1072000              0.0916730        
     17.7103000              0.0889890        
      9.9062100              0.1938430        
      5.5224300             -0.1670910        
      3.0083200             -0.6030080        
      1.5987300             -0.7469800        
      0.8308680              1.9864650        
      0.4135380             -0.2640370        
      0.1711080             -1.5278200        
      0.0721660              1.1102770        
P   19   1.00
  79296.8000000             -0.0000010        
  19317.1000000             -0.0000090        
   6114.1000000             -0.0000610        
   2316.2600000             -0.0002580        
    989.6900000             -0.0010900        
    457.9420000             -0.0033360        
    223.6420000             -0.0108790        
    113.5940000             -0.0262170        
     59.5621000             -0.0651420        
     32.1072000             -0.1036590        
     17.7103000             -0.1798150        
      9.9062100             -0.2372120        
      5.5224300              0.4289330        
      3.0083200              1.7159450        
      1.5987300             -2.1889430        
      0.8308680             -0.7886070        
      0.4135380              2.9045500        
      0.1711080             -2.4975380        
      0.0721660              0.9969160        
P   1   1.00
      0.0301650              1.0000000        
D   11   1.00
    435.1000000              0.0001640        
    130.9820000              0.0015220        
     50.8816000              0.0082730        
     22.3008000              0.0300090        
     10.3552000              0.0825800        
      5.0152100              0.1735770        
      2.4679300              0.2626510        
      1.2036900              0.2984790        
      0.5741520              0.2656810        
      0.2641140              0.1802830        
      0.1151280              0.0766130        
D   11   1.00
    435.1000000             -0.0001670        
    130.9820000             -0.0015520        
     50.8816000             -0.0084650        
     22.3008000             -0.0308790        
     10.3552000             -0.0869740        
      5.0152100             -0.1838990        
      2.4679300             -0.2523340        
      1.2036900             -0.1705240        
      0.5741520              0.1226330        
      0.2641140              0.4216570        
      0.1151280              0.4069480        
D   11   1.00
    435.1000000             -0.0002640        
    130.9820000             -0.0024650        
     50.8816000             -0.0135790        
     22.3008000             -0.0501340        
     10.3552000             -0.1470570        
      5.0152100             -0.3005680        
      2.4679300             -0.2747340        
      1.2036900              0.1995370        
      0.5741520              0.6304240        
      0.2641140              0.0936480        
      0.1151280             -0.5780320        
D   11   1.00
    435.1000000             -0.0003350        
    130.9820000             -0.0031170        
     50.8816000             -0.0173510        
     22.3008000             -0.0644280        
     10.3552000             -0.2031970        
      5.0152100             -0.4122630        
      2.4679300             -0.0104480        
      1.2036900              0.9383060        
      0.5741520             -0.1067180        
      0.2641140             -0.9815340        
      0.1151280              0.4637150        
D   11   1.00
    435.1000000              0.0004280        
    130.9820000              0.0040650        
     50.8816000              0.0224800        
     22.3008000              0.0881960        
     10.3552000              0.3015230        
      5.0152100              0.4548760        
      2.4679300             -0.8562740        
      1.2036900             -0.4854470        
      0.5741520              1.6097040        
      0.2641140             -1.0002050        
      0.1151280             -0.3451560        
D   1   1.00
      0.0460820              1.0000000        
F   1   1.00
      4.4646000              1.0000000        
F   1   1.00
      1.3133000              1.0000000        
F   1   1.00
      0.3863000              1.0000000        
G   1   1.00
      1.7335000              1.0000000        
****
Fe     0 
S   27   1.00
      1.49769e+08            8.65756e-08      
      2.67225e+07            5.77912e-07      
      5.95900e+06            3.351645e-06     
      1.59361e+06            1.535765e-05     
 493464.0000000              5.94969e-05      
 171790.0000000              0.0002014152     
  65620.9000000              0.0006149037     
  26965.6000000              0.001731321      
  11735.3000000              0.004569368      
   5343.4300000              0.01139791       
   2522.5000000              0.02686784       
   1226.4300000              0.05910762       
    611.2690000              0.1178426        
    311.3080000              0.2013762        
    161.6240000              0.2660774        
     85.3767000              0.2259862        
     45.7911000              0.0989389        
     24.8677000              0.04932559       
     13.6202000              0.08604376       
      7.4810600              0.07322462       
      4.0881700              0.0211745        
      2.1990500              0.001623143      
      1.1481500              1.197242e-06     
      0.5772650             -5.963673e-05     
      0.1976350             -7.981802e-07     
      0.1089860              9.664711e-06     
      0.0532160              9.1322e-06       
S   27   1.00
      1.49769e+08           -4.466833e-08     
      2.67225e+07           -2.981708e-07     
      5.95900e+06           -1.729284e-06     
      1.59361e+06           -7.923933e-06     
 493464.0000000             -3.070041e-05     
 171790.0000000             -0.0001039495     
  65620.9000000             -0.0003175045     
  26965.6000000             -0.0008949487     
  11735.3000000             -0.002367812      
   5343.4300000             -0.005936926      
   2522.5000000             -0.01414486       
   1226.4300000             -0.03178413       
    611.2690000             -0.0660463        
    311.3080000             -0.1222703        
    161.6240000             -0.1886920        
     85.3767000             -0.2090970        
     45.7911000             -0.09698896       
     24.8677000              0.1731916        
     13.6202000              0.4624772        
      7.4810600              0.3998340        
      4.0881700              0.1152408        
      2.1990500              0.008408747      
      1.1481500             -0.00129691       
      0.5772650             -0.0007550238     
      0.1976350             -6.907416e-05     
      0.1089860              8.777604e-05     
      0.0532160              3.250702e-05     
S   27   1.00
      1.49769e+08            1.025471e-08     
      2.67225e+07            6.846679e-08     
      5.95900e+06            3.96979e-07      
      1.59361e+06            1.819651e-06     
 493464.0000000              7.047651e-06     
 171790.0000000              2.387774e-05     
  65620.9000000              7.291472e-05     
  26965.6000000              0.0002058392     
  11735.3000000              0.0005451035     
   5343.4300000              0.001373278      
   2522.5000000              0.003293117      
   1226.4300000              0.007520746      
    611.2690000              0.01604652       
    311.3080000              0.03130265       
    161.6240000              0.05252865       
     85.3767000              0.06605295       
     45.7911000              0.03249377       
     24.8677000             -0.08476809       
     13.6202000             -0.2950180        
      7.4810600             -0.3709547        
      4.0881700             -0.03464813       
      2.1990500              0.4462486        
      1.1481500              0.5717586        
      0.5772650              0.2348678        
      0.1976350              0.01506233       
      0.1089860             -0.003437339      
      0.0532160              0.003254188      
S   27   1.00
      1.49769e+08           -2.217427e-09     
      2.67225e+07           -1.480595e-08     
      5.95900e+06           -8.583901e-08     
      1.59361e+06           -3.93507e-07      
 493464.0000000             -1.523883e-06     
 171790.0000000             -5.163835e-06     
  65620.9000000             -1.576558e-05     
  26965.6000000             -4.451792e-05     
  11735.3000000             -0.000117862      
   5343.4300000             -0.0002970506     
   2522.5000000             -0.00071215       
   1226.4300000             -0.001627578      
    611.2690000             -0.003472813      
    311.3080000             -0.006786387      
    161.6240000             -0.01140447       
     85.3767000             -0.0144202        
     45.7911000             -0.007112199      
     24.8677000              0.01875196       
     13.6202000              0.06800067       
      7.4810600              0.08897549       
      4.0881700              0.005375665      
      2.1990500             -0.1262455        
      1.1481500             -0.2047776        
      0.5772650             -0.1813373        
      0.1976350              0.08926755       
      0.1089860              0.4152351        
      0.0532160              0.4980481        
S   27   1.00
      1.49769e+08           -4.424824e-09     
      2.67225e+07           -2.930792e-08     
      5.95900e+06           -1.71671e-07      
      1.59361e+06           -7.77332e-07      
 493464.0000000             -3.05604e-06      
 171790.0000000             -1.016453e-05     
  65620.9000000             -3.175112e-05     
  26965.6000000             -8.719808e-05     
  11735.3000000             -0.0002386228     
   5343.4300000             -0.0005786208     
   2522.5000000             -0.001450243      
   1226.4300000             -0.003150862      
    611.2690000             -0.007132634      
    311.3080000             -0.01299059       
    161.6240000             -0.02399757       
     85.3767000             -0.02606463       
     45.7911000             -0.02037216       
     24.8677000              0.05015681       
     13.6202000              0.1171966        
      7.4810600              0.2376384        
      4.0881700             -0.07287353       
      2.1990500             -0.2495889        
      1.1481500             -0.7317222        
      0.5772650              0.2562426        
      0.1976350              1.3560610        
      0.1089860              0.05874061       
      0.0532160             -0.5623917        
S   27   1.00
      1.49769e+08           -7.310611e-09     
      2.67225e+07           -4.824191e-08     
      5.95900e+06           -2.839212e-07     
      1.59361e+06           -1.27829e-06      
 493464.0000000             -5.060659e-06     
 171790.0000000             -1.66875e-05      
  65620.9000000             -5.268054e-05     
  26965.6000000             -0.0001428269     
  11735.3000000             -0.0003968842     
   5343.4300000             -0.0009453497     
   2522.5000000             -0.002419017      
   1226.4300000             -0.005134981      
    611.2690000             -0.01195244       
    311.3080000             -0.02109359       
    161.6240000             -0.04075824       
     85.3767000             -0.04137104       
     45.7911000             -0.0387337        
     24.8677000              0.09345579       
     13.6202000              0.1922005        
      7.4810600              0.4898034        
      4.0881700             -0.2420892        
      2.1990500             -0.8764617        
      1.1481500             -1.0744520        
      0.5772650              2.3517730        
      0.1976350              0.5240434        
      0.1089860             -2.2517260        
      0.0532160              0.2695895        
S   27   1.00
      1.49769e+08            9.015017e-09     
      2.67225e+07            6.106675e-08     
      5.95900e+06            3.475829e-07     
      1.59361e+06            1.628897e-06     
 493464.0000000              6.139742e-06     
 171790.0000000              2.150851e-05     
  65620.9000000              6.302967e-05     
  26965.6000000              0.0001870318     
  11735.3000000              0.0004667623     
   5343.4300000              0.001260398      
   2522.5000000              0.002793658      
   1226.4300000              0.00699293       
    611.2690000              0.01347323       
    311.3080000              0.02996288       
    161.6240000              0.04304064       
     85.3767000              0.07114008       
     45.7911000              0.00991124       
     24.8677000             -0.03635768       
     13.6202000             -0.4435727        
      7.4810600             -0.5159647        
      4.0881700              0.3276521        
      2.1990500              2.9003630        
      1.1481500             -2.8382230        
      0.5772650             -1.0430590        
      0.1976350              4.5316650        
      0.1089860             -3.2699620        
      0.0532160             -1.0260610        
S   27   1.00
      1.49769e+08           -1.054576e-08     
      2.67225e+07           -7.056298e-08     
      5.95900e+06           -4.07978e-07      
      1.59361e+06           -1.876538e-06     
 493464.0000000             -7.237094e-06     
 171790.0000000             -2.464974e-05     
  65620.9000000             -7.478965e-05     
  26965.6000000             -0.0002128281     
  11735.3000000             -0.0005585257     
   5343.4300000             -0.00142342       
   2522.5000000             -0.003375476      
   1226.4300000             -0.007838124      
    611.2690000             -0.01654157       
    311.3080000             -0.03319364       
    161.6240000             -0.0553315        
     85.3767000             -0.07431718       
     45.7911000             -0.03576261       
     24.8677000              0.09555264       
     13.6202000              0.4920463        
      7.4810600              1.2092390        
      4.0881700             -2.5331060        
      2.1990500             -2.3277190        
      1.1481500              8.1954170        
      0.5772650             -7.2448810        
      0.1976350              3.1292460        
      0.1089860              1.1613620        
      0.0532160             -3.8758240        
S   1   1.00
      0.0255710              1.0000000        
P   19   1.00
  86947.3000000              0.0000020        
  21254.0000000              0.0000220        
   6741.1400000              0.0001370        
   2557.1600000              0.0006330        
   1093.5100000              0.0024280        
    506.1610000              0.0080880        
    247.1390000              0.0238010        
    125.4150000              0.0614900        
     65.6512000              0.1338960        
     35.3079000              0.2315900        
     19.4260000              0.3051640        
     10.8438000              0.2709610        
      6.0435900              0.1290850        
      3.3024500              0.0234320        
      1.7638900             -0.0009120        
      0.9213860             -0.0018800        
      0.4603730             -0.0007740        
      0.1836130             -0.0000500        
      0.0758570             -0.0000020        
P   19   1.00
  86947.3000000             -0.0000010        
  21254.0000000             -0.0000080        
   6741.1400000             -0.0000480        
   2557.1600000             -0.0002230        
   1093.5100000             -0.0008580        
    506.1610000             -0.0028740        
    247.1390000             -0.0085490        
    125.4150000             -0.0225280        
     65.6512000             -0.0506120        
     35.3079000             -0.0908530        
     19.4260000             -0.1261670        
     10.8438000             -0.1087830        
      6.0435900              0.0380140        
      3.3024500              0.2686010        
      1.7638900              0.4011180        
      0.9213860              0.3201590        
      0.4603730              0.1178280        
      0.1836130              0.0103210        
      0.0758570             -0.0002070        
P   18   1.00
  21254.0000000              0.0000020        
   6741.1400000              0.0000110        
   2557.1600000              0.0000490        
   1093.5100000              0.0001900        
    506.1610000              0.0006290        
    247.1390000              0.0018960        
    125.4150000              0.0049400        
     65.6512000              0.0112840        
     35.3079000              0.0199750        
     19.4260000              0.0286520        
     10.8438000              0.0234470        
      6.0435900             -0.0101570        
      3.3024500             -0.0737810        
      1.7638900             -0.1060330        
      0.9213860             -0.1072140        
      0.4603730              0.0388870        
      0.1836130              0.3560020        
      0.0758570              0.5256190        
P   18   1.00
  21254.0000000              0.0000030        
   6741.1400000              0.0000160        
   2557.1600000              0.0000720        
   1093.5100000              0.0002850        
    506.1610000              0.0009310        
    247.1390000              0.0028370        
    125.4150000              0.0073090        
     65.6512000              0.0168900        
     35.3079000              0.0294880        
     19.4260000              0.0433150        
     10.8438000              0.0342620        
      6.0435900             -0.0126420        
      3.3024500             -0.1153800        
      1.7638900             -0.1597990        
      0.9213860             -0.1624660        
      0.4603730              0.1157490        
      0.1836130              0.6334080        
      0.0758570              0.3848220        
P   19   1.00
  86947.3000000              0.0000010        
  21254.0000000              0.0000050        
   6741.1400000              0.0000350        
   2557.1600000              0.0001480        
   1093.5100000              0.0006300        
    506.1610000              0.0019130        
    247.1390000              0.0062820        
    125.4150000              0.0150250        
     65.6512000              0.0376700        
     35.3079000              0.0595210        
     19.4260000              0.1023020        
     10.8438000              0.0667160        
      6.0435900             -0.0046980        
      3.3024500             -0.3942540        
      1.7638900             -0.4102480        
      0.9213860             -0.0101410        
      0.4603730              1.1891730        
      0.1836130             -0.0476880        
      0.0758570             -0.7406230        
P   19   1.00
  86947.3000000              0.0000010        
  21254.0000000              0.0000080        
   6741.1400000              0.0000390        
   2557.1600000              0.0002240        
   1093.5100000              0.0006930        
    506.1610000              0.0028800        
    247.1390000              0.0069440        
    125.4150000              0.0227470        
     65.6512000              0.0406250        
     35.3079000              0.0966580        
     19.4260000              0.0922040        
     10.8438000              0.2132970        
      6.0435900             -0.2060540        
      3.3024500             -0.6970400        
      1.7638900             -0.5861790        
      0.9213860              2.0953970        
      0.4603730             -0.6206040        
      0.1836130             -1.2761030        
      0.0758570              1.0949440        
P   19   1.00
  86947.3000000              0.0000010        
  21254.0000000              0.0000100        
   6741.1400000              0.0000570        
   2557.1600000              0.0002980        
   1093.5100000              0.0010240        
    506.1610000              0.0038480        
    247.1390000              0.0103190        
    125.4150000              0.0307110        
     65.6512000              0.0617990        
     35.3079000              0.1300020        
     19.4260000              0.1521010        
     10.8438000              0.3802740        
      6.0435900             -0.8124970        
      3.3024500             -1.5336760        
      1.7638900              2.7453080        
      0.9213860             -0.1935220        
      0.4603730             -2.1517710        
      0.1836130              2.2005390        
      0.0758570             -1.0191770        
P   1   1.00
      0.0311470              1.0000000        
D   11   1.00
    489.1150000              0.0001610        
    147.2080000              0.0015040        
     57.1278000              0.0082640        
     25.0429000              0.0303080        
     11.6672000              0.0833100        
      5.6825000              0.1734770        
      2.8132500              0.2614830        
      1.3773300              0.2996800        
      0.6565340              0.2695640        
      0.3007000              0.1786260        
      0.1301870              0.0691950        
D   11   1.00
    489.1150000             -0.0001770        
    147.2080000             -0.0016620        
     57.1278000             -0.0091670        
     25.0429000             -0.0338130        
     11.6672000             -0.0952530        
      5.6825000             -0.2009730        
      2.8132500             -0.2716650        
      1.3773300             -0.1618990        
      0.6565340              0.1633340        
      0.3007000              0.4360160        
      0.1301870              0.3688740        
D   11   1.00
    489.1150000              0.0002550        
    147.2080000              0.0024170        
     57.1278000              0.0133600        
     25.0429000              0.0501130        
     11.6672000              0.1462150        
      5.6825000              0.3074050        
      2.8132500              0.2670510        
      1.3773300             -0.2621310        
      0.6565340             -0.6319990        
      0.3007000             -0.0025160        
      0.1301870              0.6017010        
D   11   1.00
    489.1150000             -0.0003430        
    147.2080000             -0.0033700        
     57.1278000             -0.0182450        
     25.0429000             -0.0707720        
     11.6672000             -0.2178620        
      5.6825000             -0.4774330        
      2.8132500              0.1101250        
      1.3773300              1.0166160        
      0.6565340             -0.3807830        
      0.3007000             -0.8475000        
      0.1301870              0.5934410        
D   11   1.00
    489.1150000             -0.0004800        
    147.2080000             -0.0041140        
     57.1278000             -0.0251280        
     25.0429000             -0.0908760        
     11.6672000             -0.3569300        
      5.6825000             -0.4983040        
      2.8132500              1.2870220        
      1.3773300             -0.1020050        
      0.6565340             -1.4530250        
      0.3007000              1.4203760        
      0.1301870             -0.2129640        
D   1   1.00
      0.0515820              1.0000000        
F   1   1.00
      5.1982000              1.0000000        
F   1   1.00
      1.5504000              1.0000000        
F   1   1.00
      0.4624000              1.0000000        
G   1   1.00
      2.0897000              1.0000000        
****
Co     0 
S   27   1.00
      1.61030e+08            8.662183e-08     
      2.87558e+07            5.771763e-07     
      6.42324e+06            3.338777e-06     
      1.72120e+06            1.525639e-05     
 533994.0000000              5.896429e-05     
 186194.0000000              0.0001992702     
  71201.7000000              0.0006077789     
  29276.2000000              0.001710961      
  12742.3000000              0.004517474      
   5800.5100000              0.01127782       
   2736.9600000              0.02661227       
   1329.9900000              0.05860637       
    662.6110000              0.1169482        
    337.4150000              0.1999746        
    175.2340000              0.2643784        
     92.6434000              0.2249341        
     49.7576000              0.0990624        
     27.0728000              0.05071482       
     14.8610000              0.08902685       
      8.1812100              0.07586152       
      4.4794100              0.02214222       
      2.4119100              0.001717531      
      1.2584400             -5.409407e-06     
      0.6312340             -6.718433e-05     
      0.2152970             -7.1786e-07       
      0.1185100              6.03256e-06      
      0.0572090              6.126313e-06     
S   27   1.00
      1.61030e+08           -4.556183e-08     
      2.87558e+07           -3.035847e-07     
      6.42324e+06           -1.756166e-06     
      1.72120e+06           -8.024821e-06     
 533994.0000000             -3.101768e-05     
 186194.0000000             -0.0001048428     
  71201.7000000             -0.0003199314     
  29276.2000000             -0.0009016105     
  12742.3000000             -0.00238639       
   5800.5100000             -0.0059881        
   2736.9600000             -0.01428063       
   1329.9900000             -0.03211732       
    662.6110000             -0.06678496       
    337.4150000             -0.1236623        
    175.2340000             -0.1908018        
     92.6434000             -0.2115468        
     49.7576000             -0.09922228       
     27.0728000              0.1722946        
     14.8610000              0.4619215        
      8.1812100              0.3996247        
      4.4794100              0.1162798        
      2.4119100              0.008604498      
      1.2584400             -0.001265293      
      0.6312340             -0.0007648586     
      0.2152970             -6.404352e-05     
      0.1185100              6.372632e-05     
      0.0572090              1.662965e-05     
S   27   1.00
      1.61030e+08            1.041562e-08     
      2.87558e+07            6.941461e-08     
      6.42324e+06            4.01447e-07      
      1.72120e+06            1.835009e-06     
 533994.0000000              7.090429e-06     
 186194.0000000              2.398084e-05     
  71201.7000000              7.316286e-05     
  29276.2000000              0.0002064944     
  12742.3000000              0.000547093      
   5800.5100000              0.001379359      
   2736.9600000              0.003311503      
   1329.9900000              0.007570774      
    662.6110000              0.01617381       
    337.4150000              0.03158299       
    175.2340000              0.05307111       
     92.6434000              0.06689319       
     49.7576000              0.03338852       
     27.0728000             -0.08553213       
     14.8610000             -0.2983211        
      8.1812100             -0.3720681        
      4.4794100             -0.03313281       
      2.4119100              0.4476713        
      1.2584400              0.5711223        
      0.6312340              0.2346370        
      0.2152970              0.01505834       
      0.1185100             -0.003444353      
      0.0572090              0.003212369      
S   27   1.00
      1.61030e+08           -2.200797e-09     
      2.87558e+07           -1.46685e-08      
      6.42324e+06           -8.482259e-08     
      1.72120e+06           -3.877784e-07     
 533994.0000000             -1.498105e-06     
 186194.0000000             -5.067913e-06     
  71201.7000000             -1.545763e-05     
  29276.2000000             -4.36422e-05      
  12742.3000000             -0.0001155867     
   5800.5100000             -0.0002915733     
   2736.9600000             -0.0006997388     
   1329.9900000             -0.001601143      
    662.6110000             -0.003420234      
    337.4150000             -0.006691847      
    175.2340000             -0.01125825       
     92.6434000             -0.01427562       
     49.7576000             -0.007134768      
     27.0728000              0.01848341       
     14.8610000              0.06724484       
      8.1812100              0.08704356       
      4.4794100              0.004998014      
      2.4119100             -0.1238556        
      1.2584400             -0.1989520        
      0.6312340             -0.1759940        
      0.2152970              0.0794452        
      0.1185100              0.4024933        
      0.0572090              0.5034063        
S   27   1.00
      1.61030e+08           -4.305752e-09     
      2.87558e+07           -2.848385e-08     
      6.42324e+06           -1.662977e-07     
      1.72120e+06           -7.515459e-07     
 533994.0000000             -2.944684e-06     
 186194.0000000             -9.789564e-06     
  71201.7000000             -3.050378e-05     
  29276.2000000             -8.391909e-05     
  12742.3000000             -0.0002292077     
   5800.5100000             -0.0005578224     
   2736.9600000             -0.001395052      
   1329.9900000             -0.003045922      
    662.6110000             -0.006873444      
    337.4150000             -0.0125977        
    175.2340000             -0.02314866       
     92.6434000             -0.02548397       
     49.7576000             -0.01958046       
     27.0728000              0.04772897       
     14.8610000              0.1149297        
      8.1812100              0.2257042        
      4.4794100             -0.06554148       
      2.4119100             -0.2493425        
      1.2584400             -0.6686389        
      0.6312340              0.2041108        
      0.2152970              1.2279070        
      0.1185100              0.1857518        
      0.0572090             -0.4763281        
S   27   1.00
      1.61030e+08           -7.60024e-09      
      2.87558e+07           -5.006064e-08     
      6.42324e+06           -2.938904e-07     
      1.72120e+06           -1.319357e-06     
 533994.0000000             -5.21171e-06      
 186194.0000000             -1.715261e-05     
  71201.7000000             -5.410968e-05     
  29276.2000000             -0.0001466455     
  12742.3000000             -0.000407724      
   5800.5100000             -0.0009719138     
   2736.9600000             -0.002489639      
   1329.9900000             -0.005291021      
    662.6110000             -0.01233031       
    337.4150000             -0.02177919       
    175.2340000             -0.04215306       
     92.6434000             -0.04281763       
     49.7576000             -0.04064818       
     27.0728000              0.09666274       
     14.8610000              0.1952451        
      8.1812100              0.5139452        
      4.4794100             -0.2545005        
      2.4119100             -0.9219539        
      1.2584400             -1.0086430        
      0.6312340              2.2646620        
      0.2152970              0.5803464        
      0.1185100             -2.1053590        
      0.0572090              0.08909444       
S   27   1.00
      1.61030e+08            9.197016e-09     
      2.87558e+07            6.187033e-08     
      6.42324e+06            3.535327e-07     
      1.72120e+06            1.639554e-06     
 533994.0000000              6.223594e-06     
 186194.0000000              2.151491e-05     
  71201.7000000              6.389719e-05     
  29276.2000000              0.000186321      
  12742.3000000              0.0004749694     
   5800.5100000              0.001252974      
   2736.9600000              0.002859209      
   1329.9900000              0.006940624      
    662.6110000              0.01389573       
    337.4150000              0.02959972       
    175.2340000              0.04516314       
     92.6434000              0.06841808       
     49.7576000              0.01839713       
     27.0728000             -0.05186229       
     14.8610000             -0.3974522        
      8.1812100             -0.6606775        
      4.4794100              0.5215581        
      2.4119100              2.8381460        
      1.2584400             -2.9706580        
      0.6312340             -0.8507557        
      0.2152970              4.2455590        
      0.1185100             -2.9372930        
      0.0572090             -1.1409540        
S   27   1.00
      1.61030e+08           -1.070534e-08     
      2.87558e+07           -7.038714e-08     
      6.42324e+06           -4.141923e-07     
      1.72120e+06           -1.854049e-06     
 533994.0000000             -7.350041e-06     
 186194.0000000             -2.408411e-05     
  71201.7000000             -7.638731e-05     
  29276.2000000             -0.0002056945     
  12742.3000000             -0.0005763721     
   5800.5100000             -0.001362515      
   2736.9600000             -0.003527424      
   1329.9900000             -0.007424293      
    662.6110000             -0.01758255       
    337.4150000             -0.03075095       
    175.2340000             -0.06133217       
     92.6434000             -0.06129559       
     49.7576000             -0.06543693       
     27.0728000              0.1523938        
     14.8610000              0.3484988        
      8.1812100              1.6044000        
      4.4794100             -3.2744650        
      2.4119100             -1.4492520        
      1.2584400              7.5471700        
      0.6312340             -6.9914700        
      0.2152970              3.1552020        
      0.1185100              0.9784141        
      0.0572090             -3.6433640        
S   1   1.00
      0.0271660              1.0000000        
P   19   1.00
  97512.6000000              0.0000020        
  23815.1000000              0.0000210        
   7540.4300000              0.0001300        
   2854.0800000              0.0006050        
   1217.6900000              0.0023310        
    562.5150000              0.0078070        
    274.2740000              0.0230890        
    139.1140000              0.0599080        
     72.8598000              0.1311200        
     39.2448000              0.2283230        
     21.6430000              0.3033890        
     12.1149000              0.2735320        
      6.7691200              0.1339910        
      3.7052800              0.0255160        
      1.9790100             -0.0006900        
      1.0312700             -0.0018610        
      0.5136090             -0.0007880        
      0.2042640             -0.0000480        
      0.0838780             -0.0000020        
P   19   1.00
  97512.6000000             -0.0000010        
  23815.1000000             -0.0000070        
   7540.4300000             -0.0000460        
   2854.0800000             -0.0002150        
   1217.6900000             -0.0008320        
    562.5150000             -0.0028010        
    274.2740000             -0.0083730        
    139.1140000             -0.0221600        
     72.8598000             -0.0500430        
     39.2448000             -0.0905020        
     21.6430000             -0.1266680        
     12.1149000             -0.1113190        
      6.7691200              0.0327050        
      3.7052800              0.2641890        
      1.9790100              0.4016030        
      1.0312700              0.3244220        
      0.5136090              0.1213180        
      0.2042640              0.0108150        
      0.0838780             -0.0002510        
P   18   1.00
  23815.1000000              0.0000020        
   7540.4300000              0.0000100        
   2854.0800000              0.0000470        
   1217.6900000              0.0001850        
    562.5150000              0.0006130        
    274.2740000              0.0018600        
    139.1140000              0.0048640        
     72.8598000              0.0111750        
     39.2448000              0.0199110        
     21.6430000              0.0288090        
     12.1149000              0.0240900        
      6.7691200             -0.0086610        
      3.7052800             -0.0729530        
      1.9790100             -0.1066760        
      1.0312700             -0.1079120        
      0.5136090              0.0396150        
      0.2042640              0.3560400        
      0.0838780              0.5249090        
P   18   1.00
  23815.1000000              0.0000030        
   7540.4300000              0.0000160        
   2854.0800000              0.0000730        
   1217.6900000              0.0002900        
    562.5150000              0.0009510        
    274.2740000              0.0029220        
    139.1140000              0.0075360        
     72.8598000              0.0175660        
     39.2448000              0.0307700        
     21.6430000              0.0458540        
     12.1149000              0.0367890        
      6.7691200             -0.0107860        
      3.7052800             -0.1231490        
      1.9790100             -0.1705170        
      1.0312700             -0.1595630        
      0.5136090              0.1356510        
      0.2042640              0.6254930        
      0.0838780              0.3770670        
P   19   1.00
  97512.6000000              0.0000010        
  23815.1000000              0.0000050        
   7540.4300000              0.0000350        
   2854.0800000              0.0001480        
   1217.6900000              0.0006340        
    562.5150000              0.0019350        
    274.2740000              0.0063830        
    139.1140000              0.0153400        
     72.8598000              0.0386540        
     39.2448000              0.0615060        
     21.6430000              0.1063540        
     12.1149000              0.0726590        
      6.7691200              0.0002670        
      3.7052800             -0.4227860        
      1.9790100             -0.4236170        
      1.0312700              0.0611960        
      0.5136090              1.1410350        
      0.2042640             -0.0707680        
      0.0838780             -0.7197110        
P   19   1.00
  97512.6000000              0.0000010        
  23815.1000000              0.0000080        
   7540.4300000              0.0000380        
   2854.0800000              0.0002170        
   1217.6900000              0.0006900        
    562.5150000              0.0028260        
    274.2740000              0.0069830        
    139.1140000              0.0225410        
     72.8598000              0.0413350        
     39.2448000              0.0964860        
     21.6430000              0.0963110        
     12.1149000              0.2187580        
      6.7691200             -0.1991620        
      3.7052800             -0.7578960        
      1.9790100             -0.4881940        
      1.0312700              2.0656540        
      0.5136090             -0.6901820        
      0.2042640             -1.2064820        
      0.0838780              1.0635780        
P   19   1.00
  97512.6000000              0.0000010        
  23815.1000000              0.0000110        
   7540.4300000              0.0000540        
   2854.0800000              0.0003070        
   1217.6900000              0.0009720        
    562.5150000              0.0040050        
    274.2740000              0.0099110        
    139.1140000              0.0323030        
     72.8598000              0.0594730        
     39.2448000              0.1408890        
     21.6430000              0.1393220        
     12.1149000              0.4563840        
      6.7691200             -0.9863130        
      3.7052800             -1.4009310        
      1.9790100              2.8281690        
      1.0312700             -0.4544190        
      0.5136090             -1.9262680        
      0.2042640              2.0851170        
      0.0838780             -0.9653770        
P   1   1.00
      0.0341420              1.0000000        
D   11   1.00
    495.2480000              0.0001950        
    149.0380000              0.0018200        
     57.8728000              0.0098600        
     25.3796000              0.0354170        
     11.8594000              0.0948820        
      5.7963000              0.1886510        
      2.8727500              0.2703950        
      1.4078360              0.2963470        
      0.6724070              0.2565590        
      0.3088350              0.1640550        
      0.1342970              0.0605670        
D   11   1.00
    495.2480000             -0.0002260        
    149.0380000             -0.0021170        
     57.8728000             -0.0115060        
     25.3796000             -0.0416730        
     11.8594000             -0.1148500        
      5.7963000             -0.2300360        
      2.8727500             -0.2787220        
      1.4078360             -0.1090440        
      0.6724070              0.2309180        
      0.3088350              0.4341780        
      0.1342970              0.3146810        
D   11   1.00
    495.2480000              0.0002980        
    149.0380000              0.0028410        
     57.8728000              0.0153800        
     25.3796000              0.0569320        
     11.8594000              0.1620180        
      5.7963000              0.3251240        
      2.8727500              0.2071440        
      1.4078360             -0.3687400        
      0.6724070             -0.5808490        
      0.3088350              0.1267060        
      0.1342970              0.5876060        
D   11   1.00
    495.2480000             -0.0004190        
    149.0380000             -0.0040790        
     57.8728000             -0.0218950        
     25.3796000             -0.0830310        
     11.8594000             -0.2568910        
      5.7963000             -0.5037510        
      2.8727500              0.3497610        
      1.4078360              0.9348700        
      0.6724070             -0.6383940        
      0.3088350             -0.6372560        
      0.1342970              0.6254560        
D   11   1.00
    495.2480000             -0.0006500        
    149.0380000             -0.0046330        
     57.8728000             -0.0325190        
     25.3796000             -0.1010780        
     11.8594000             -0.4650190        
      5.7963000             -0.3186010        
      2.8727500              1.5149910        
      1.4078360             -0.7612670        
      0.6724070             -0.9671680        
      0.3088350              1.4433300        
      0.1342970             -0.4742000        
D   1   1.00
      0.0536190              1.0000000        
F   1   1.00
      5.9832000              1.0000000        
F   1   1.00
      1.8045000              1.0000000        
F   1   1.00
      0.5442000              1.0000000        
G   1   1.00
      2.4709000              1.0000000        
****
Ni     0 
S   27   1.00
      1.68793e+08            9.544814e-08     
      3.01369e+07            6.361561e-07     
      6.73075e+06            3.680573e-06     
      1.80337e+06            1.682095e-05     
 559438.0000000              6.501477e-05     
 195064.0000000              0.0002197031     
  74600.7000000              0.0006699143     
  30681.7000000              0.001884806      
  13360.3000000              0.004971862      
   6086.1600000              0.01239603       
   2874.6200000              0.02919925       
   1398.7200000              0.06417304       
    697.9810000              0.1278067        
    356.1100000              0.2183849        
    185.3460000              0.2897629        
     98.2221000              0.2502011        
     52.8834000              0.1091251        
     28.8424000              0.02418062       
     15.8664000              0.02017083       
      8.7493300              0.0158454        
      4.7948200              0.004573713      
      2.5812400              0.000536685      
      1.3445000              0.0003285652     
      0.6723740              0.0001056374     
      0.2246400              1.152728e-05     
      0.1201920             -4.982873e-06     
      0.0581540              2.888491e-06     
S   27   1.00
      1.68793e+08           -3.340483e-08     
      3.01369e+07           -2.226369e-07     
      6.73075e+06           -1.288145e-06     
      1.80337e+06           -5.887072e-06     
 559438.0000000             -2.275726e-05     
 195064.0000000             -7.691942e-05     
  74600.7000000             -0.000234707      
  30681.7000000             -0.0006612896     
  13360.3000000             -0.001750303      
   6086.1600000             -0.004393952      
   2874.6200000             -0.01049957       
   1398.7200000             -0.02373066       
    697.9810000             -0.04989615       
    356.1100000             -0.09438365       
    185.3460000             -0.1511186        
     98.2221000             -0.1753137        
     52.8834000             -0.07893694       
     28.8424000              0.1862733        
     15.8664000              0.4711517        
      8.7493300              0.3940073        
      4.7948200              0.1124290        
      2.5812400              0.01373033       
      1.3445000              0.005757963      
      0.6723740              0.002067697      
      0.2246400              0.0001166264     
      0.1201920             -2.380527e-05     
      0.0581540              6.345831e-06     
S   27   1.00
      1.68793e+08            1.123242e-08     
      3.01369e+07            7.487631e-08     
      6.73075e+06            4.331184e-07     
      1.80337e+06            1.980033e-06     
 559438.0000000              7.651521e-06     
 195064.0000000              2.587536e-05     
  74600.7000000              7.89247e-05      
  30681.7000000              0.0002226061     
  13360.3000000              0.0005892384     
   6086.1600000              0.001483283      
   2874.6200000              0.003553731      
   1398.7200000              0.00810015       
    697.9810000              0.01724042       
    356.1100000              0.03348912       
    185.3460000              0.05585983       
     98.2221000              0.06942521       
     52.8834000              0.03279768       
     28.8424000             -0.09364737       
     15.8664000             -0.3127333        
      8.7493300             -0.3726099        
      4.7948200             -0.01765121       
      2.5812400              0.4580760        
      1.3445000              0.5616617        
      0.6723740              0.2239313        
      0.2246400              0.01414205       
      0.1201920             -0.0004402952     
      0.0581540              0.007001775      
S   27   1.00
      1.68793e+08           -2.340836e-09     
      3.01369e+07           -1.560568e-08     
      6.73075e+06           -9.025955e-08     
      1.80337e+06           -4.126875e-07     
 559438.0000000             -1.594488e-06     
 195064.0000000             -5.393313e-06     
  74600.7000000             -1.644642e-05     
  30681.7000000             -4.640303e-05     
  13360.3000000             -0.0001227884     
   6086.1600000             -0.0003092679     
   2874.6200000             -0.0007407537     
   1398.7200000             -0.00169022       
    697.9810000             -0.003598265      
    356.1100000             -0.007007654      
    185.3460000             -0.01171488       
     98.2221000             -0.01467085       
     52.8834000             -0.006949957      
     28.8424000              0.02016183       
     15.8664000              0.07054184       
      8.7493300              0.08743265       
      4.7948200              0.0008925969     
      2.5812400             -0.1284879        
      1.3445000             -0.1992698        
      0.6723740             -0.1687038        
      0.2246400              0.09663179       
      0.1201920              0.4091717        
      0.0581540              0.4865605        
S   27   1.00
      1.68793e+08           -4.519782e-09     
      3.01369e+07           -2.990036e-08     
      6.73075e+06           -1.74651e-07      
      1.80337e+06           -7.891321e-07     
 559438.0000000             -3.093527e-06     
 195064.0000000             -1.027782e-05     
  74600.7000000             -3.203877e-05     
  30681.7000000             -8.801093e-05     
  13360.3000000             -0.0002404162     
   6086.1600000             -0.0005834537     
   2874.6200000             -0.00145867       
   1398.7200000             -0.003169439      
    697.9810000             -0.007146736      
    356.1100000             -0.01299317       
    185.3460000             -0.02384859       
     98.2221000             -0.02566345       
     52.8834000             -0.01953197       
     28.8424000              0.05137546       
     15.8664000              0.1179712        
      8.7493300              0.2305182        
      4.7948200             -0.07602184       
      2.5812400             -0.2736418        
      1.3445000             -0.6668219        
      0.6723740              0.2779595        
      0.2246400              1.1848110        
      0.1201920              0.1453091        
      0.0581540             -0.4475209        
S   27   1.00
      1.68793e+08           -7.967881e-09     
      3.01369e+07           -5.251486e-08     
      6.73075e+06           -3.082074e-07     
      1.80337e+06           -1.384629e-06     
 559438.0000000             -5.466127e-06     
 195064.0000000             -1.800365e-05     
  74600.7000000             -5.672168e-05     
  30681.7000000             -0.0001538124     
  13360.3000000             -0.0004266789     
   6086.1600000             -0.001017047      
   2874.6200000             -0.002596287      
   1398.7200000             -0.005509995      
    697.9810000             -0.01278063       
    356.1100000             -0.02249312       
    185.3460000             -0.04323339       
     98.2221000             -0.04327035       
     52.8834000             -0.04001807       
     28.8424000              0.1014123        
     15.8664000              0.1995643        
      8.7493300              0.5337974        
      4.7948200             -0.2848026        
      2.5812400             -1.0086260        
      1.3445000             -0.8589707        
      0.6723740              2.2571350        
      0.2246400              0.3158366        
      0.1201920             -1.8931340        
      0.0581540              0.1382195        
S   27   1.00
      1.68793e+08            9.963678e-09     
      3.01369e+07            6.665402e-08     
      6.73075e+06            3.837692e-07     
      1.80337e+06            1.764347e-06     
 559438.0000000              6.771079e-06     
 195064.0000000              2.309426e-05     
  74600.7000000              6.971023e-05     
  30681.7000000              0.0001991457     
  13360.3000000              0.0005193445     
   6086.1600000              0.001331023      
   2874.6200000              0.003128397      
   1398.7200000              0.007307415      
    697.9810000              0.01519845       
    356.1100000              0.03067699       
    185.3460000              0.04966778       
     98.2221000              0.06716041       
     52.8834000              0.02675145       
     28.8424000             -0.07690265       
     15.8664000             -0.3660499        
      8.7493300             -0.8930662        
      4.7948200              0.9868359        
      2.5812400              2.7140040        
      1.3445000             -3.5491840        
      0.6723740             -0.1082087        
      0.2246400              3.7403580        
      0.1201920             -2.9469910        
      0.0581540             -0.7564774        
S   27   1.00
      1.68793e+08            1.108501e-08     
      3.01369e+07            7.142717e-08     
      6.73075e+06            4.312448e-07     
      1.80337e+06            1.872599e-06     
 559438.0000000              7.704611e-06     
 195064.0000000              2.410281e-05     
  74600.7000000              8.084296e-05     
  30681.7000000              0.0002030273     
  13360.3000000              0.0006163052     
   6086.1600000              0.00132153       
   2874.6200000              0.003807283      
   1398.7200000              0.007035083      
    697.9810000              0.01919484       
    356.1100000              0.02784042       
    185.3460000              0.06926812       
     98.2221000              0.04334989       
     52.8834000              0.1003238        
     28.8424000             -0.2282821        
     15.8664000             -0.1788302        
      8.7493300             -2.1632840        
      4.7948200              4.6768300        
      2.5812400             -0.5082154        
      1.3445000             -6.1630500        
      0.6723740              6.7552350        
      0.2246400             -4.1776870        
      0.1201920              0.6315692        
      0.0581540              2.6580060        
S   1   1.00
      0.0277230              1.0000000        
P   19   1.00
 104158.0000000              0.0000020        
  25289.1000000              0.0000220        
   7974.0600000              0.0001360        
   3013.0100000              0.0006310        
   1286.4100000              0.0024210        
    595.8550000              0.0080490        
    291.6560000              0.0236160        
    148.5440000              0.0608610        
     78.0737000              0.1326030        
     42.1478000              0.2304730        
     23.2599000              0.3051620        
     13.0121000              0.2713690        
      7.2639900              0.1296230        
      3.9735700              0.0240140        
      2.1215600             -0.0003590        
      1.1051500             -0.0014620        
      0.5499500             -0.0006140        
      0.2107400             -0.0000300        
      0.0847310             -0.0000010        
P   19   1.00
 104158.0000000             -0.0000010        
  25289.1000000             -0.0000080        
   7974.0600000             -0.0000490        
   3013.0100000             -0.0002270        
   1286.4100000             -0.0008730        
    595.8550000             -0.0029190        
    291.6560000             -0.0086590        
    148.5440000             -0.0227740        
     78.0737000             -0.0512130        
     42.1478000             -0.0925330        
     23.2599000             -0.1290760        
     13.0121000             -0.1101780        
      7.2639900              0.0409760        
      3.9735700              0.2728100        
      2.1215600              0.4016420        
      1.1051500              0.3161390        
      0.5499500              0.1168000        
      0.2107400              0.0100110        
      0.0847310             -0.0004900        
P   18   1.00
  25289.1000000              0.0000020        
   7974.0600000              0.0000100        
   3013.0100000              0.0000450        
   1286.4100000              0.0001770        
    595.8550000              0.0005840        
    291.6560000              0.0017620        
    148.5440000              0.0045630        
     78.0737000              0.0104840        
     42.1478000              0.0185790        
     23.2599000              0.0269710        
     13.0121000              0.0214740        
      7.2639900             -0.0095980        
      3.9735700             -0.0691480        
      2.1215600             -0.0955710        
      1.1051500             -0.0989250        
      0.5499500              0.0364500        
      0.2107400              0.3447120        
      0.0847310              0.5277500        
P   18   1.00
  25289.1000000              0.0000030        
   7974.0600000              0.0000200        
   3013.0100000              0.0000900        
   1286.4100000              0.0003670        
    595.8550000              0.0011620        
    291.6560000              0.0036420        
    148.5440000              0.0090810        
     78.0737000              0.0217340        
     42.1478000              0.0366690        
     23.2599000              0.0574590        
     13.0121000              0.0404440        
      7.2639900             -0.0122870        
      3.9735700             -0.1720000        
      2.1215600             -0.1964310        
      1.1051500             -0.1609770        
      0.5499500              0.2715720        
      0.2107400              0.6358310        
      0.0847310              0.2721880        
P   19   1.00
 104158.0000000              0.0000010        
  25289.1000000              0.0000050        
   7974.0600000              0.0000380        
   3013.0100000              0.0001590        
   1286.4100000              0.0006800        
    595.8550000              0.0020540        
    291.6560000              0.0067570        
    148.5440000              0.0160650        
     78.0737000              0.0405400        
     42.1478000              0.0640660        
     23.2599000              0.1113860        
     13.0121000              0.0739190        
      7.2639900             -0.0105620        
      3.9735700             -0.4813110        
      2.1215600             -0.3964750        
      1.1051500              0.2149210        
      0.5499500              1.0646580        
      0.2107400             -0.2559500        
      0.0847310             -0.6598570        
P   19   1.00
 104158.0000000              0.0000010        
  25289.1000000              0.0000080        
   7974.0600000              0.0000420        
   3013.0100000              0.0002340        
   1286.4100000              0.0007520        
    595.8550000              0.0030100        
    291.6560000              0.0074940        
    148.5440000              0.0237130        
     78.0737000              0.0440050        
     42.1478000              0.1004120        
     23.2599000              0.1054620        
     13.0121000              0.2291670        
      7.2639900             -0.2527370        
      3.9735700             -0.8566420        
      2.1215600             -0.2477960        
      1.1051500              2.1207050        
      0.5499500             -1.0861120        
      0.2107400             -0.8818430        
      0.0847310              1.0128000        
P   19   1.00
 104158.0000000              0.0000010        
  25289.1000000              0.0000120        
   7974.0600000              0.0000570        
   3013.0100000              0.0003470        
   1286.4100000              0.0010250        
    595.8550000              0.0044820        
    291.6560000              0.0102930        
    148.5440000              0.0357430        
     78.0737000              0.0609110        
     42.1478000              0.1565060        
     23.2599000              0.1436090        
     13.0121000              0.5343820        
      7.2639900             -1.4083180        
      3.9735700             -0.9573860        
      2.1215600              3.1038920        
      1.1051500             -1.3693890        
      0.5499500             -1.1437640        
      0.2107400              1.7910530        
      0.0847310             -1.0027610        
P   1   1.00
      0.0339020              1.0000000        
D   11   1.00
    568.8665000              0.0001770        
    171.2501000              0.0016650        
     66.4919500              0.0091530        
     29.2054100              0.0334810        
     13.6784800              0.0909020        
      6.6978800              0.1833980        
      3.3258500              0.2663610        
      1.6314800              0.2945410        
      0.7790140              0.2588860        
      0.3575460              0.1730030        
      0.1551630              0.0702410        
D   11   1.00
    568.8665000             -0.0001870        
    171.2501000             -0.0017630        
     66.4919500             -0.0097180        
     29.2054100             -0.0357770        
     13.6784800             -0.0994580        
      6.6978800             -0.2028120        
      3.3258500             -0.2604240        
      1.6314800             -0.1462650        
      0.7790140              0.1412140        
      0.3575460              0.4004590        
      0.1551630              0.4007580        
D   11   1.00
    568.8665000             -0.0002700        
    171.2501000             -0.0025840        
     66.4919500             -0.0142000        
     29.2054100             -0.0531960        
     13.6784800             -0.1524600        
      6.6978800             -0.3182580        
      3.3258500             -0.2569500        
      1.6314800              0.2828580        
      0.7790140              0.6045360        
      0.3575460              0.0384770        
      0.1551630             -0.5667860        
D   11   1.00
    568.8665000             -0.0003750        
    171.2501000             -0.0038030        
     66.4919500             -0.0201480        
     29.2054100             -0.0793150        
     13.6784800             -0.2408380        
      6.6978800             -0.5200670        
      3.3258500              0.2694850        
      1.6314800              0.9484220        
      0.7790140             -0.4613840        
      0.3575460             -0.7282930        
      0.1551630              0.4956350        
D   11   1.00
    568.8665000             -0.0005660        
    171.2501000             -0.0042150        
     66.4919500             -0.0290040        
     29.2054100             -0.0931450        
     13.6784800             -0.4227470        
      6.6978800             -0.4171620        
      3.3258500              1.4691090        
      1.6314800             -0.5187500        
      0.7790140             -1.1373440        
      0.3575460              1.3353250        
      0.1551630             -0.2368740        
D   1   1.00
      0.0614020              1.0000000        
F   1   1.00
      6.9134000              1.0000000        
F   1   1.00
      2.1260000              1.0000000        
F   1   1.00
      0.6538000              1.0000000        
G   1   1.00
      2.9771000              1.0000000        
****
Cu     0 
S   27   1.00
      1.93188e+08            8.189248e-08     
      3.39452e+07            5.579701e-07     
      7.51046e+06            3.254124e-06     
      2.00199e+06            1.494164e-05     
 619378.0000000              5.78762e-05      
 215606.0000000              0.0001959305     
  82327.1000000              0.0005988528     
  33788.4000000              0.0016910        
  14670.0000000              0.004482558      
   6657.4400000              0.01124215       
   3130.2600000              0.02664563       
   1515.6100000              0.05887107       
    752.5880000              0.1175196        
    382.2490000              0.1999504        
    198.2370000              0.2605024        
    104.8100000              0.2154194        
     56.3885000              0.09248247       
     30.7830000              0.05710446       
     16.9770000              0.1024003        
      9.3972500              0.08323474       
      5.1723800              0.02348642       
      2.7953500              0.001775061      
      1.4589000             -4.661882e-05     
      0.7287110             -8.666474e-05     
      0.2376420             -1.068949e-06     
      0.1278210              1.298399e-07     
      0.0618150             -5.102737e-07     
S   27   1.00
      1.93188e+08           -4.611013e-08     
      3.39452e+07           -3.141616e-07     
      7.51046e+06           -1.832284e-06     
      2.00199e+06           -8.412987e-06     
 619378.0000000             -3.259135e-05     
 215606.0000000             -0.0001103469     
  82327.1000000             -0.000337451      
  33788.4000000             -0.0009538171     
  14670.0000000             -0.002534704      
   6657.4400000             -0.006388537      
   3130.2600000             -0.01530315       
   1515.6100000             -0.03452258       
    752.5880000             -0.07182859       
    382.2490000             -0.1324045        
    198.2370000             -0.2017660        
    104.8100000             -0.2178903        
     56.3885000             -0.09441542       
     30.7830000              0.1874571        
     16.9770000              0.4663918        
      9.3972500              0.3836915        
      5.1723800              0.1079329        
      2.7953500              0.007742901      
      1.4589000             -0.001244704      
      0.7287110             -0.0007418943     
      0.2376420             -4.73181e-05      
      0.1278210              2.312508e-05     
      0.0618150             -1.379905e-05     
S   27   1.00
      1.93188e+08            1.01842e-08      
      3.39452e+07            6.939965e-08     
      7.51046e+06            4.046744e-07     
      2.00199e+06            1.858592e-06     
 619378.0000000              7.198169e-06     
 215606.0000000              2.43847e-05      
  82327.1000000              7.456294e-05     
  33788.4000000              0.0002110638     
  14670.0000000              0.0005615915     
   6657.4400000              0.001422427      
   3130.2600000              0.003432886      
   1515.6100000              0.007881403      
    752.5880000              0.01689595       
    382.2490000              0.03299686       
    198.2370000              0.0552177        
    104.8100000              0.06840131       
     56.3885000              0.03122147       
     30.7830000             -0.09635215       
     16.9770000             -0.3138457        
      9.3972500             -0.3649343        
      5.1723800             -0.008879992      
      2.7953500              0.4608336        
      1.4589000              0.5618870        
      0.7287110              0.2229206        
      0.2376420              0.01340137       
      0.1278210             -0.003370102      
      0.0618150              0.00306508       
S   27   1.00
      1.93188e+08           -2.054681e-09     
      3.39452e+07           -1.400309e-08     
      7.51046e+06           -8.164118e-08     
      2.00199e+06           -3.75028e-07      
 619378.0000000             -1.452141e-06     
 215606.0000000             -4.920629e-06     
  82327.1000000             -1.504137e-05     
  33788.4000000             -4.259474e-05     
  14670.0000000             -0.0001132857     
   6657.4400000             -0.0002871116     
   3130.2600000             -0.0006925917     
   1515.6100000             -0.001591691      
    752.5880000             -0.003411485      
    382.2490000             -0.006677064      
    198.2370000             -0.01118545       
    104.8100000             -0.01394792       
     56.3885000             -0.006364561      
     30.7830000              0.01991809       
     16.9770000              0.06774441       
      9.3972500              0.08134341       
      5.1723800             -0.0008995035     
      2.7953500             -0.1219713        
      1.4589000             -0.1883443        
      0.7287110             -0.1623329        
      0.2376420              0.09426046       
      0.1278210              0.3962220        
      0.0618150              0.4850819        
S   27   1.00
      1.93188e+08            3.816605e-09     
      3.39452e+07            2.582606e-08     
      7.51046e+06            1.519524e-07     
      2.00199e+06            6.903629e-07     
 619378.0000000              2.709545e-06     
 215606.0000000              9.02917e-06      
  82327.1000000              2.817161e-05     
  33788.4000000              7.782505e-05     
  14670.0000000              0.0002131374     
   6657.4400000              0.0005221431     
   3130.2600000              0.001309502      
   1515.6100000              0.002879448      
    752.5880000              0.006499505      
    382.2490000              0.01195541       
    198.2370000              0.0218018        
    104.8100000              0.02363852       
     56.3885000              0.01706798       
     30.7830000             -0.04783859       
     16.9770000             -0.1097524        
      9.3972500             -0.2027580        
      5.1723800              0.07260363       
      2.7953500              0.2307255        
      1.4589000              0.5765951        
      0.7287110             -0.1570176        
      0.2376420             -1.0919780        
      0.1278210             -0.2691323        
      0.0618150              0.3516467        
S   27   1.00
      1.93188e+08           -7.75724e-09      
      3.39452e+07           -5.227556e-08     
      7.51046e+06           -3.091952e-07     
      2.00199e+06           -1.39586e-06      
 619378.0000000             -5.521331e-06     
 215606.0000000             -1.822235e-05     
  82327.1000000             -5.752983e-05     
  33788.4000000             -0.0001566716     
  14670.0000000             -0.0004363848     
   6657.4400000             -0.001048344      
   3130.2600000             -0.002689174      
   1515.6100000             -0.005765512      
    752.5880000             -0.01341487       
    382.2490000             -0.02383053       
    198.2370000             -0.04568414       
    104.8100000             -0.04575431       
     56.3885000             -0.04125506       
     30.7830000              0.1103493        
     16.9770000              0.2148842        
      9.3972500              0.5522145        
      5.1723800             -0.3395265        
      2.7953500             -0.9771007        
      1.4589000             -0.8808593        
      0.7287110              2.1966870        
      0.2376420              0.4386372        
      0.1278210             -1.8178740        
      0.0618150              0.003019659      
S   27   1.00
      1.93188e+08            9.028583e-09     
      3.39452e+07            6.205817e-08     
      7.51046e+06            3.578757e-07     
      2.00199e+06            1.665776e-06     
 619378.0000000              6.346135e-06     
 215606.0000000              2.1939e-05       
  82327.1000000              6.543424e-05     
  33788.4000000              0.0001908891     
  14670.0000000              0.0004902082     
   6657.4400000              0.001294337      
   3130.2600000              0.002982099      
   1515.6100000              0.007234214      
    752.5880000              0.01461464       
    382.2490000              0.03095278       
    198.2370000              0.04734078       
    104.8100000              0.07000877       
     56.3885000              0.01629399       
     30.7830000             -0.0583935        
     16.9770000             -0.4104935        
      9.3972500             -0.7896262        
      5.1723800              0.9308371        
      2.7953500              2.5330430        
      1.4589000             -3.1586610        
      0.7287110             -0.4007620        
      0.2376420              3.8540990        
      0.1278210             -2.8874570        
      0.0618150             -0.9069599        
S   27   1.00
      1.93188e+08            1.07597e-08      
      3.39452e+07            7.162208e-08     
      7.51046e+06            4.30389e-07      
      2.00199e+06            1.905813e-06     
 619378.0000000              7.718964e-06     
 215606.0000000              2.473676e-05     
  82327.1000000              8.09436e-05      
  33788.4000000              0.0002110522     
  14670.0000000              0.0006186246     
   6657.4400000              0.00140125       
   3130.2600000              0.003844742      
   1515.6100000              0.00764981       
    752.5880000              0.01947297       
    382.2490000              0.03126618       
    198.2370000              0.06932423       
    104.8100000              0.05504615       
     56.3885000              0.08460341       
     30.7830000             -0.1993583        
     16.9770000             -0.3185230        
      9.3972500             -2.0181030        
      5.1723800              4.6893680        
      2.7953500             -0.5933257        
      1.4589000             -5.9757640        
      0.7287110              6.3988290        
      0.2376420             -3.6822160        
      0.1278210              0.2025323        
      0.0618150              2.7822760        
S   1   1.00
      0.0293030              1.0000000        
P   19   1.00
 110294.0000000              0.0000020        
  26939.1000000              0.0000220        
   8550.7100000              0.0001360        
   3246.1900000              0.0006300        
   1388.4600000              0.0024180        
    642.4740000              0.0080870        
    313.5700000              0.0239050        
    159.1610000              0.0619710        
     83.4414000              0.1350660        
     45.0196000              0.2334730        
     24.8894000              0.3054990        
     13.9731000              0.2676760        
      7.8257100              0.1264990        
      4.2863200              0.0230210        
      2.2903400             -0.0006410        
      1.1934200             -0.0016270        
      0.5937650             -0.0006570        
      0.2239870             -0.0000330        
      0.0890260             -0.0000010        
P   19   1.00
 110294.0000000             -0.0000010        
  26939.1000000             -0.0000080        
   8550.7100000             -0.0000490        
   3246.1900000             -0.0002280        
   1388.4600000             -0.0008780        
    642.4740000             -0.0029530        
    313.5700000             -0.0088260        
    159.1610000             -0.0233640        
     83.4414000             -0.0525890        
     45.0196000             -0.0946250        
     24.8894000             -0.1304500        
     13.9731000             -0.1081600        
      7.8257100              0.0466870        
      4.2863200              0.2780770        
      2.2903400              0.4021830        
      1.1934200              0.3112960        
      0.5937650              0.1125510        
      0.2239870              0.0093970        
      0.0890260             -0.0005000        
P   18   1.00
  26939.1000000              0.0000020        
   8550.7100000              0.0000100        
   3246.1900000              0.0000440        
   1388.4600000              0.0001720        
    642.4740000              0.0005700        
    313.5700000              0.0017360        
    159.1610000              0.0045200        
     83.4414000              0.0104050        
     45.0196000              0.0183320        
     24.8894000              0.0263810        
     13.9731000              0.0201860        
      7.8257100             -0.0102500        
      4.2863200             -0.0680540        
      2.2903400             -0.0914970        
      1.1934200             -0.0949500        
      0.5937650              0.0364060        
      0.2239870              0.3398340        
      0.0890260              0.5281230        
P   18   1.00
  26939.1000000              0.0000030        
   8550.7100000              0.0000190        
   3246.1900000              0.0000840        
   1388.4600000              0.0003430        
    642.4740000              0.0010900        
    313.5700000              0.0034460        
    159.1610000              0.0086380        
     83.4414000              0.0207180        
     45.0196000              0.0347140        
     24.8894000              0.0541220        
     13.9731000              0.0363680        
      7.8257100             -0.0125560        
      4.2863200             -0.1622150        
      2.2903400             -0.1771880        
      1.1934200             -0.1563550        
      0.5937650              0.2360190        
      0.2239870              0.6412110        
      0.0890260              0.2955020        
P   19   1.00
 110294.0000000              0.0000010        
  26939.1000000              0.0000060        
   8550.7100000              0.0000390        
   3246.1900000              0.0001650        
   1388.4600000              0.0007040        
    642.4740000              0.0021380        
    313.5700000              0.0070800        
    159.1610000              0.0169610        
     83.4414000              0.0427860        
     45.0196000              0.0672780        
     24.8894000              0.1165020        
     13.9731000              0.0755100        
      7.8257100             -0.0166890        
      4.2863200             -0.5141990        
      2.2903400             -0.3794090        
      1.1934200              0.2313430        
      0.5937650              1.0614750        
      0.2239870             -0.2667340        
      0.0890260             -0.6195930        
P   19   1.00
 110294.0000000              0.0000010        
  26939.1000000              0.0000080        
   8550.7100000              0.0000410        
   3246.1900000              0.0002330        
   1388.4600000              0.0007420        
    642.4740000              0.0030220        
    313.5700000              0.0075130        
    159.1610000              0.0241350        
     83.4414000              0.0443790        
     45.0196000              0.1022350        
     24.8894000              0.1040660        
     13.9731000              0.2338940        
      7.8257100             -0.2861980        
      4.2863200             -0.8434390        
      2.2903400             -0.1843620        
      1.1934200              2.0703390        
      0.5937650             -1.1076600        
      0.2239870             -0.8528460        
      0.0890260              1.0166690        
P   19   1.00
 110294.0000000              0.0000010        
  26939.1000000              0.0000110        
   8550.7100000              0.0000600        
   3246.1900000              0.0003200        
   1388.4600000              0.0010770        
    642.4740000              0.0041610        
    313.5700000              0.0109750        
    159.1610000              0.0335730        
     83.4414000              0.0662350        
     45.0196000              0.1425030        
     24.8894000              0.1738220        
     13.9731000              0.4655980        
      7.8257100             -1.3584250        
      4.2863200             -0.8867940        
      2.2903400              2.9226280        
      1.1934200             -1.1758410        
      0.5937650             -1.2549040        
      0.2239870              1.8420450        
      0.0890260             -1.0455610        
P   1   1.00
      0.0352130              1.0000000        
D   11   1.00
    732.8930000              0.0001250        
    220.7530000              0.0011980        
     85.6268000              0.0068360        
     37.7178000              0.0262600        
     17.7647000              0.0742730        
      8.7641500              0.1588570        
      4.4178660              0.2458580        
      2.2180390              0.2865090        
      1.0935310              0.2665050        
      0.5230910              0.1965650        
      0.2384750              0.1005970        
D   11   1.00
    732.8930000             -0.0001550        
    220.7530000             -0.0014880        
     85.6268000             -0.0085270        
     37.7178000             -0.0329550        
     17.7647000             -0.0955650        
      8.7641500             -0.2099910        
      4.4178660             -0.2920560        
      2.2180390             -0.1738440        
      1.0935310              0.1426460        
      0.5230910              0.3835540        
      0.2384750              0.3616940        
D   11   1.00
    732.8930000              0.0001840        
    220.7530000              0.0018070        
     85.6268000              0.0102770        
     37.7178000              0.0404270        
     17.7647000              0.1197510        
      8.7641500              0.2799060        
      4.4178660              0.2845770        
      2.2180390             -0.2072750        
      1.0935310             -0.5788020        
      0.5230910             -0.1622250        
      0.2384750              0.5200430        
D   11   1.00
    732.8930000             -0.0002570        
    220.7530000             -0.0027730        
     85.6268000             -0.0147450        
     37.7178000             -0.0622900        
     17.7647000             -0.1862120        
      8.7641500             -0.4970340        
      4.4178660              0.0051970        
      2.2180390              0.9952550        
      1.0935310             -0.0964500        
      0.5230910             -0.9197540        
      0.2384750              0.2428820        
D   11   1.00
    732.8930000             -0.0003830        
    220.7530000             -0.0032850        
     85.6268000             -0.0211250        
     37.7178000             -0.0767360        
     17.7647000             -0.3193880        
      8.7641500             -0.6162490        
      4.4178660              1.2229320        
      2.2180390              0.2286340        
      1.0935310             -1.6101430        
      0.5230910              1.0269660        
      0.2384750              0.3819150        
D   1   1.00
      0.1000260              1.0000000        
F   1   1.00
      7.7344000              1.0000000        
F   1   1.00
      2.3909000              1.0000000        
F   1   1.00
      0.7391000              1.0000000        
G   1   1.00
      3.4835000              1.0000000        
****
Zn     0 
S   27   1.00
      1.87413e+08            1.009014e-07     
      3.35127e+07            6.704747e-07     
      7.50475e+06            3.863166e-06     
      2.01787e+06            1.756108e-05     
 628578.0000000              6.747146e-05     
 220163.0000000              0.0002265652     
  84595.2000000              0.0006864596     
  34955.5000000              0.001919556      
  15290.3000000              0.005035036      
   6994.9300000              0.01249183       
   3316.5900000              0.02931174       
   1619.2400000              0.06427367       
    810.3430000              0.1280292        
    414.3930000              0.2196143        
    216.0580000              0.2943285        
    114.6350000              0.2592639        
     61.7623000              0.1154133        
     33.6924000              0.01748179       
     18.5315000              0.00123447       
     10.2144000              1.030887e-05     
      5.5942800              5.407386e-05     
      3.0096800             -9.020925e-05     
      1.5668400              1.229205e-05     
      0.7814370             -1.291299e-05     
      0.2581180              5.053007e-06     
      0.1385560             -4.083295e-06     
      0.0661710              1.77407e-06      
S   27   1.00
      1.87413e+08           -3.115741e-08     
      3.35127e+07           -2.070312e-07     
      7.50475e+06           -1.192935e-06     
      2.01787e+06           -5.422776e-06     
 628578.0000000             -2.083826e-05     
 220163.0000000             -6.998988e-05     
  84595.2000000             -0.0002122319     
  34955.5000000             -0.0005944122     
  15290.3000000             -0.001565121      
   6994.9300000             -0.003912825      
   3316.5900000             -0.009329174      
   1619.2400000             -0.02109918       
    810.3430000             -0.04460857       
    414.3930000             -0.08543854       
    216.0580000             -0.1398518        
    114.6350000             -0.1674907        
     61.7623000             -0.07864897       
     33.6924000              0.1871467        
     18.5315000              0.4773740        
     10.2144000              0.3974608        
      5.5942800              0.1119124        
      3.0096800              0.01021018       
      1.5668400              0.001535466      
      0.7814370              0.0003513273     
      0.2581180              8.700326e-06     
      0.1385560              8.085928e-06     
      0.0661710             -4.465779e-06     
S   27   1.00
      1.87413e+08            1.176468e-08     
      3.35127e+07            7.81863e-08      
      7.50475e+06            4.504171e-07     
      2.01787e+06            2.048043e-06     
 628578.0000000              7.867565e-06     
 220163.0000000              2.643679e-05     
  84595.2000000              8.013127e-05     
  34955.5000000              0.0002246143     
  15290.3000000              0.0005912514     
   6994.9300000              0.00148082       
   3316.5900000              0.003533956      
   1619.2400000              0.00803224       
    810.3430000              0.01708455       
    414.3930000              0.03323558       
    216.0580000              0.05573178       
    114.6350000              0.07004526       
     61.7623000              0.03460894       
     33.6924000             -0.09417457       
     18.5315000             -0.3185785        
     10.2144000             -0.3740136        
      5.5942800             -0.007223424      
      3.0096800              0.4699051        
      1.5668400              0.5650018        
      0.7814370              0.2128446        
      0.2581180              0.01020773       
      0.1385560             -0.003216647      
      0.0661710              0.0009813901     
S   27   1.00
      1.87413e+08           -2.356493e-09     
      3.35127e+07           -1.565939e-08     
      7.50475e+06           -9.022205e-08     
      2.01787e+06           -4.101783e-07     
 628578.0000000             -1.575992e-06     
 220163.0000000             -5.294514e-06     
  84595.2000000             -1.605261e-05     
  34955.5000000             -4.498259e-05     
  15290.3000000             -0.0001184624     
   6994.9300000             -0.0002965895     
   3316.5900000             -0.0007083659     
   1619.2400000             -0.001609791      
    810.3430000             -0.003429679      
    414.3930000             -0.00667783       
    216.0580000             -0.01124816       
    114.6350000             -0.01419067       
     61.7623000             -0.007119783      
     33.6924000              0.01964233       
     18.5315000              0.06866033       
     10.2144000              0.08451691       
      5.5942800             -0.002558593      
      3.0096800             -0.1246873        
      1.5668400             -0.1981732        
      0.7814370             -0.1626983        
      0.2581180              0.1212677        
      0.1385560              0.4147624        
      0.0661710              0.4840872        
S   27   1.00
      1.87413e+08            6.708866e-09     
      3.35127e+07            4.41662e-08      
      7.50475e+06            2.575365e-07     
      2.01787e+06            1.154012e-06     
 628578.0000000              4.513571e-06     
 220163.0000000              1.483194e-05     
  84595.2000000              4.621034e-05     
  34955.5000000              0.0001252604     
  15290.3000000              0.0003431994     
   6994.9300000              0.000820361      
   3316.5900000              0.002066898      
   1619.2400000              0.004419789      
    810.3430000              0.01011367       
    414.3930000              0.01809426       
    216.0580000              0.03416662       
    114.6350000              0.03593265       
     61.7623000              0.03074112       
     33.6924000             -0.07752629       
     18.5315000             -0.1679194        
     10.2144000             -0.3562499        
      5.5942800              0.1776982        
      3.0096800              0.4749129        
      1.5668400              0.8521909        
      0.7814370             -0.7724873        
      0.2581180             -1.4319140        
      0.1385560              0.4991946        
      0.0661710              0.5499585        
S   27   1.00
      1.87413e+08           -9.317884e-09     
      3.35127e+07           -6.155607e-08     
      7.50475e+06           -3.573416e-07     
      2.01787e+06           -1.609881e-06     
 628578.0000000             -6.255093e-06     
 220163.0000000             -2.072444e-05     
  84595.2000000             -6.392044e-05     
  34955.5000000             -0.0001754269     
  15290.3000000             -0.0004736661     
   6994.9300000             -0.001152085      
   3316.5900000             -0.002846504      
   1619.2400000             -0.006230027      
    810.3430000             -0.01389848       
    414.3930000             -0.02572496       
    216.0580000             -0.04674972       
    114.6350000             -0.05304136       
     61.7623000             -0.03846676       
     33.6924000              0.09700309       
     18.5315000              0.2750132        
     10.2144000              0.6149135        
      5.5942800             -0.4648242        
      3.0096800             -1.4688170        
      1.5668400             -0.06123386       
      0.7814370              2.5333260        
      0.2581180             -1.4838310        
      0.1385560             -0.9440243        
      0.0661710              0.9934343        
S   27   1.00
      1.87413e+08            1.206066e-08     
      3.35127e+07            8.110169e-08     
      7.50475e+06            4.60205e-07      
      2.01787e+06            2.130959e-06     
 628578.0000000              8.004527e-06     
 220163.0000000              2.765382e-05     
  84595.2000000              8.09931e-05      
  34955.5000000              0.000236727      
  15290.3000000              0.0005928609     
   6994.9300000              0.001574959      
   3316.5900000              0.003517111      
   1619.2400000              0.008651605      
    810.3430000              0.01689628       
    414.3930000              0.03686833       
    216.0580000              0.05445003       
    114.6350000              0.08690671       
     61.7623000              0.01740443       
     33.6924000             -0.05212573       
     18.5315000             -0.5511726        
     10.2144000             -1.1543500        
      5.5942800              2.1468370        
      3.0096800              2.4632420        
      1.5668400             -6.0927930        
      0.7814370              3.2604830        
      0.2581180              2.0784120        
      0.1385560             -4.0424470        
      0.0661710              1.7426680        
S   27   1.00
      1.87413e+08            1.288013e-08     
      3.35127e+07            7.963494e-08     
      7.50475e+06            5.028311e-07     
      2.01787e+06            2.04487e-06      
 628578.0000000              8.997462e-06     
 220163.0000000              2.548089e-05     
  84595.2000000              9.502563e-05     
  34955.5000000              0.000205759      
  15290.3000000              0.000732222      
   6994.9300000              0.001279062      
   3316.5900000              0.004583798      
   1619.2400000              0.006488435      
    810.3430000              0.02369604       
    414.3930000              0.02360841       
    216.0580000              0.09186954       
    114.6350000              0.01584593       
     61.7623000              0.1832209        
     33.6924000             -0.3620858        
     18.5315000             -0.2562035        
     10.2144000             -2.6784160        
      5.5942800              8.3186980        
      3.0096800             -7.7549970        
      1.5668400              0.5798922        
      0.7814370              4.4806790        
      0.2581180             -7.9856680        
      0.1385560              7.9331330        
      0.0661710             -2.6833390        
S   1   1.00
      0.0309860              1.0000000        
P   19   1.00
 110349.0000000              0.0000030        
  26971.3000000              0.0000250        
   8560.0700000              0.0001540        
   3248.8000000              0.0007110        
   1389.4100000              0.0027260        
    643.0430000              0.0090780        
    314.0050000              0.0266470        
    159.4890000              0.0683490        
     83.6662000              0.1462290        
     45.1574000              0.2463660        
     24.9630000              0.3093570        
     14.0043000              0.2518340        
      7.8326700              0.1075770        
      4.2841000              0.0186230        
      2.2890100              0.0018400        
      1.1943600              0.0005260        
      0.5942580              0.0001340        
      0.2269140              0.0000180        
      0.0901790             -0.0000030        
P   19   1.00
 110349.0000000             -0.0000010        
  26971.3000000             -0.0000090        
   8560.0700000             -0.0000570        
   3248.8000000             -0.0002660        
   1389.4100000             -0.0010230        
    643.0430000             -0.0034260        
    314.0050000             -0.0101780        
    159.4890000             -0.0266840        
     83.6662000             -0.0590440        
     45.1574000             -0.1036450        
     24.9630000             -0.1371860        
     14.0043000             -0.0980300        
      7.8326700              0.0782840        
      4.2841000              0.3068960        
      2.2890100              0.4020910        
      1.1943600              0.2839960        
      0.5942580              0.0869280        
      0.2269140              0.0058540        
      0.0901790             -0.0000370        
P   18   1.00
  26971.3000000              0.0000020        
   8560.0700000              0.0000110        
   3248.8000000              0.0000490        
   1389.4100000              0.0001900        
    643.0430000              0.0006280        
    314.0050000              0.0018980        
    159.4890000              0.0049050        
     83.6662000              0.0110910        
     45.1574000              0.0191100        
     24.9630000              0.0264040        
     14.0043000              0.0170480        
      7.8326700             -0.0167770        
      4.2841000             -0.0722810        
      2.2890100             -0.0888340        
      1.1943600             -0.0855010        
      0.5942580              0.0514770        
      0.2269140              0.3482630        
      0.0901790              0.5207130        
P   18   1.00
  26971.3000000              0.0000030        
   8560.0700000              0.0000190        
   3248.8000000              0.0000840        
   1389.4100000              0.0003350        
    643.0430000              0.0010780        
    314.0050000              0.0033420        
    159.4890000              0.0084110        
     83.6662000              0.0195690        
     45.1574000              0.0325670        
     24.9630000              0.0477820        
     14.0043000              0.0279570        
      7.8326700             -0.0245300        
      4.2841000             -0.1464900        
      2.2890100             -0.1492570        
      1.1943600             -0.1363180        
      0.5942580              0.1989520        
      0.2269140              0.6520570        
      0.0901790              0.3101190        
P   19   1.00
 110349.0000000             -0.0000010        
  26971.3000000             -0.0000070        
   8560.0700000             -0.0000440        
   3248.8000000             -0.0001870        
   1389.4100000             -0.0007860        
    643.0430000             -0.0024190        
    314.0050000             -0.0078320        
    159.4890000             -0.0188920        
     83.6662000             -0.0460950        
     45.1574000             -0.0721870        
     24.9630000             -0.1187060        
     14.0043000             -0.0688450        
      7.8326700              0.0612550        
      4.2841000              0.5482940        
      2.2890100              0.2972820        
      1.1943600             -0.2716010        
      0.5942580             -1.0379400        
      0.2269140              0.2883290        
      0.0901790              0.5829240        
P   19   1.00
 110349.0000000              0.0000010        
  26971.3000000              0.0000090        
   8560.0700000              0.0000470        
   3248.8000000              0.0002580        
   1389.4100000              0.0008400        
    643.0430000              0.0033290        
    314.0050000              0.0084050        
    159.4890000              0.0262100        
     83.6662000              0.0483260        
     45.1574000              0.1064260        
     24.9630000              0.1112430        
     14.0043000              0.2196340        
      7.8326700             -0.3785060        
      4.2841000             -0.8342830        
      2.2890100              0.0346510        
      1.1943600              1.9667590        
      0.5942580             -1.2248450        
      0.2269140             -0.7377320        
      0.0901790              0.9916440        
P   19   1.00
 110349.0000000              0.0000010        
  26971.3000000              0.0000110        
   8560.0700000              0.0000750        
   3248.8000000              0.0003070        
   1389.4100000              0.0013430        
    643.0430000              0.0039790        
    314.0050000              0.0135080        
    159.4890000              0.0315180        
     83.6662000              0.0812240        
     45.1574000              0.1177440        
     24.9630000              0.2545370        
     14.0043000              0.2804660        
      7.8326700             -1.3817560        
      4.2841000             -0.5845020        
      2.2890100              2.8319550        
      1.1943600             -1.4030820        
      0.5942580             -1.0866400        
      0.2269140              1.8537790        
      0.0901790             -1.1119850        
P   1   1.00
      0.0357180              1.0000000        
D   11   1.00
    854.1223000              0.0001100        
    257.9496000              0.0010600        
    100.2319000              0.0061270        
     44.1762100              0.0242270        
     20.7847600              0.0705680        
     10.2275600              0.1554220        
      5.1512410              0.2464650        
      2.5908470              0.2908540        
      1.2858010              0.2696230        
      0.6253440              0.1932020        
      0.2939430              0.0928240        
D   11   1.00
    854.1223000              0.0001540        
    257.9496000              0.0014840        
    100.2319000              0.0086150        
     44.1762100              0.0343280        
     20.7847600              0.1026560        
     10.2275600              0.2346230        
      5.1512410              0.3308580        
      2.5908470              0.1664140        
      1.2858010             -0.2191500        
      0.6253440             -0.4171790        
      0.2939430             -0.2879880        
D   11   1.00
    854.1223000              0.0001680        
    257.9496000              0.0016860        
    100.2319000              0.0095520        
     44.1762100              0.0391690        
     20.7847600              0.1185400        
     10.2275600              0.3060170        
      5.1512410              0.2800330        
      2.5908470             -0.3570440        
      1.2858010             -0.5566930        
      0.6253440             -0.0034070        
      0.2939430              0.5550480        
D   11   1.00
    854.1223000              0.0002020        
    257.9496000              0.0022920        
    100.2319000              0.0119480        
     44.1762100              0.0534890        
     20.7847600              0.1599570        
     10.2275600              0.4633290        
      5.1512410              0.0018920        
      2.5908470             -0.9592480        
      1.2858010              0.1085530        
      0.6253440              0.9818850        
      0.2939430             -0.3019870        
D   11   1.00
    854.1223000             -0.0003210        
    257.9496000             -0.0028130        
    100.2319000             -0.0180280        
     44.1762100             -0.0679850        
     20.7847600             -0.2814680        
     10.2275600             -0.6396470        
      5.1512410              1.0829690        
      2.5908470              0.4414690        
      1.2858010             -1.6892300        
      0.6253440              0.9011120        
      0.2939430              0.6121440        
D   1   1.00
      0.1289970              1.0000000        
F   1   1.00
      8.6960000              1.0000000        
F   1   1.00
      2.7236000              1.0000000        
F   1   1.00
      0.8530000              1.0000000        
G   1   1.00
      4.1144000              1.0000000        
****
Ga     0 
S   22   1.00
 108615220.0000000           0.00000024       
 16264540.0000000            0.00000186       
 3700111.6000000             0.00000980       
 1047169.1000000             0.00004152       
 341067.5700000              0.00015205       
 122771.5400000              0.00050077       
  47659.5780000              0.0015187        
  19633.3540000              0.0043025        
   8488.7347000              0.0114523        
   3823.1381000              0.0285640        
   1784.4755000              0.0657485        
    860.0530500              0.1352895        
    426.6986700              0.2345514        
    217.2616100              0.3078351        
    112.9698700              0.2529947        
     59.4494410              0.0960104        
     30.7822560              0.0097885        
     16.4232120              0.0005912        
      8.7578890             -0.0000554        
      4.4096290              0.0000138        
      2.2494490             -0.0000642        
      1.1261150              0.0000169        
S   22   1.00
 108615220.0000000          -0.00000007       
 16264540.0000000           -0.00000058       
 3700111.6000000            -0.00000303       
 1047169.1000000            -0.00001287       
 341067.5700000             -0.00004714       
 122771.5400000             -0.0001553        
  47659.5780000             -0.0004718        
  19633.3540000             -0.0013405        
   8488.7347000             -0.0035955        
   3823.1381000             -0.0091016        
   1784.4755000             -0.0216360        
    860.0530500             -0.0473365        
    426.6986700             -0.0924997        
    217.2616100             -0.1504351        
    112.9698700             -0.1721227        
     59.4494410             -0.0440179        
     30.7822560              0.2973828        
     16.4232120              0.5279748        
      8.7578890              0.3008905        
      4.4096290              0.0458819        
      2.2494490              0.0012828        
      1.1261150              0.0012588        
S   22   1.00
 108615220.0000000           0.00000003       
 16264540.0000000            0.00000022       
 3700111.6000000             0.00000116       
 1047169.1000000             0.00000491       
 341067.5700000              0.00001798       
 122771.5400000              0.0000592        
  47659.5780000              0.0001801        
  19633.3540000              0.0005114        
   8488.7347000              0.0013740        
   3823.1381000              0.0034818        
   1784.4755000              0.0083169        
    860.0530500              0.0183180        
    426.6986700              0.0363903        
    217.2616100              0.0608083        
    112.9698700              0.0732939        
     59.4494410              0.0197416        
     30.7822560             -0.1612970        
     16.4232120             -0.4021948        
      8.7578890             -0.2927248        
      4.4096290              0.2706942        
      2.2494490              0.6359759        
      1.1261150              0.3702489        
S   22   1.00
 108615220.0000000          -0.000000007      
 16264540.0000000           -0.000000051      
 3700111.6000000            -0.000000270      
 1047169.1000000            -0.000001142      
 341067.5700000             -0.000004183      
 122771.5400000             -0.000013781      
  47659.5780000             -0.000041882      
  19633.3540000             -0.000119023      
   8488.7347000             -0.0003196        
   3823.1381000             -0.0008107        
   1784.4755000             -0.0019360        
    860.0530500             -0.0042722        
    426.6986700             -0.0084945        
    217.2616100             -0.0142709        
    112.9698700             -0.0172681        
     59.4494410             -0.0047782        
     30.7822560              0.0394927        
     16.4232120              0.1027200        
      8.7578890              0.0773529        
      4.4096290             -0.0849565        
      2.2494490             -0.2219834        
      1.1261150             -0.2532089        
S   1   1.00
      0.5154860              1.0000000        
S   1   1.00
      0.2425780              1.0000000        
S   1   1.00
      0.1070860              1.0000000        
S   1   1.00
      0.0469880              1.0000000        
P   13   1.00
  32152.1900000              0.0000283        
   7609.3842000              0.0002529        
   2471.4744000              0.0014686        
    946.0636300              0.0065627        
    401.9471100              0.0238023        
    183.6468800              0.0708945        
     88.5332640              0.1676384        
     44.2703550              0.2959754        
     22.7230830              0.3488610        
     11.8231410              0.2175496        
      6.0421350              0.0520511        
      3.0317540              0.0034378        
      1.4933660              0.0009833        
P   13   1.00
  32152.1900000             -0.0000107        
   7609.3842000             -0.0000958        
   2471.4744000             -0.0005582        
    946.0636300             -0.0025040        
    401.9471100             -0.0091996        
    183.6468800             -0.0279973        
     88.5332640             -0.0688746        
     44.2703550             -0.1273843        
     22.7230830             -0.1585889        
     11.8231410             -0.0424968        
      6.0421350              0.2441440        
      3.0317540              0.4459111        
      1.4933660              0.3529522        
P   13   1.00
  32152.1900000              0.0000017        
   7609.3842000              0.0000158        
   2471.4744000              0.0000908        
    946.0636300              0.0004120        
    401.9471100              0.0014984        
    183.6468800              0.0046252        
     88.5332640              0.0112713        
     44.2703550              0.0213212        
     22.7230830              0.0259523        
     11.8231410              0.0066320        
      6.0421350             -0.0501704        
      3.0317540             -0.0842977        
      1.4933660             -0.0903023        
P   1   1.00
      0.7097270              1.0000000        
P   1   1.00
      0.2485930              1.0000000        
P   1   1.00
      0.0943950              1.0000000        
P   1   1.00
      0.0358870              1.0000000        
D   9   1.00
   1040.5046000              0.0000892        
    314.5971400              0.0008625        
    122.7876000              0.0050094        
     54.7603690              0.0199649        
     26.2989440              0.0583214        
     13.2634450              0.1316868        
      6.8850650              0.2218676        
      3.5795250              0.2825059        
      1.8315640              0.2831989        
D   1   1.00
      0.9129090              1.0000000        
D   1   1.00
      0.4353400              1.0000000        
D   1   1.00
      0.1885180              1.0000000        
D   1   1.00
      0.0758000              1.0000000        
F   1   1.00
      0.1810000              1.0000000        
F   1   1.00
      0.4710000              1.0000000        
****
Ge     0 
S   22   1.00
 122001190.0000000           0.00000022       
 18257470.0000000            0.00000175       
 4150821.5000000             0.00000920       
 1174101.8000000             0.00003899       
 382309.1500000              0.0001428        
 137607.9600000              0.0004703        
  53419.2420000              0.0014267        
  22005.7560000              0.0040434        
   9513.8479000              0.0107732        
   4284.1756000              0.0269273        
   1999.1664000              0.0622374        
    963.2471600              0.1290382        
    477.8050000              0.2267312        
    243.3158900              0.3048903        
    126.6399900              0.2617662        
     66.7835790              0.1076348        
     34.4160840              0.0126234        
     18.3728140              0.0003918        
      9.8054610              0.0000812        
      4.9694030             -0.0000489        
      2.5486230             -0.00003170       
      1.2845940             -0.00000109       
S   22   1.00
 122001190.0000000          -0.00000007       
 18257470.0000000           -0.00000054       
 4150821.5000000            -0.00000286       
 1174101.8000000            -0.00001213       
 382309.1500000             -0.00004443       
 137607.9600000             -0.0001464        
  53419.2420000             -0.0004447        
  22005.7560000             -0.0012637        
   9513.8479000             -0.0033920        
   4284.1756000             -0.0085979        
   1999.1664000             -0.0204964        
    963.2471600             -0.0450571        
    477.8050000             -0.0887922        
    243.3158900             -0.1466299        
    126.6399900             -0.1743140        
     66.7835790             -0.0611656        
     34.4160840              0.2716690        
     18.3728140              0.5280226        
      9.8054610              0.3240138        
      4.9694030              0.0544177        
      2.5486230              0.0014463        
      1.2845940              0.0014248        
S   22   1.00
 122001190.0000000           0.00000003       
 18257470.0000000            0.00000021       
 4150821.5000000             0.00000110       
 1174101.8000000             0.00000467       
 382309.1500000              0.00001713       
 137607.9600000              0.0000564        
  53419.2420000              0.0001715        
  22005.7560000              0.0004872        
   9513.8479000              0.0013097        
   4284.1756000              0.0033232        
   1999.1664000              0.0079591        
    963.2471600              0.0176097        
    477.8050000              0.0352576        
    243.3158900              0.0597687        
    126.6399900              0.0747406        
     66.7835790              0.0277863        
     34.4160840             -0.1472878        
     18.3728140             -0.3974202        
      9.8054610             -0.3205666        
      4.9694030              0.2331968        
      2.5486230              0.6424890        
      1.2845940              0.3966684        
S   22   1.00
 122001190.0000000          -0.000000007      
 18257470.0000000           -0.000000054      
 4150821.5000000            -0.000000283      
 1174101.8000000            -0.000001120      
 382309.1500000             -0.000004391      
 137607.9600000             -0.000014461      
  53419.2420000             -0.000043965      
  22005.7560000             -0.0001249        
   9513.8479000             -0.0003358        
   4284.1756000             -0.0008525        
   1999.1664000             -0.0020424        
    963.2471600             -0.0045245        
    477.8050000             -0.0090744        
    243.3158900             -0.0154483        
    126.6399900             -0.0194338        
     66.7835790             -0.0073289        
     34.4160840              0.0396485        
     18.3728140              0.1121796        
      9.8054610              0.0935686        
      4.9694030             -0.0806459        
      2.5486230             -0.2501109        
      1.2845940             -0.2978099        
S   1   1.00
      0.5833530              1.0000000        
S   1   1.00
      0.2934390              1.0000000        
S   1   1.00
      0.1326720              1.0000000        
S   1   1.00
      0.0592390              1.0000000        
P   13   1.00
  32314.9700000              0.0000316        
   7648.2002000              0.0002820        
   2484.2114000              0.0016353        
    951.0030500              0.0072864        
    404.0483300              0.0262931        
    184.6035400              0.0775943        
     88.9641280              0.1803653        
     44.4477420              0.3095354        
     22.7990750              0.3454752        
     11.8359280              0.1963290        
      6.0112940              0.0409068        
      2.9957840              0.0024197        
      1.4695700              0.0008003        
P   13   1.00
  32314.9700000             -0.0000122        
   7648.2002000             -0.0001084        
   2484.2114000             -0.0006311        
    951.0030500             -0.0028243        
    404.0483300             -0.0103317        
    184.6035400             -0.0312102        
     88.9641280             -0.0755954        
     44.4477420             -0.1362944        
     22.7990750             -0.1590150        
     11.8359280             -0.0149805        
      6.0112940              0.2868225        
      2.9957840              0.4626656        
      1.4695700              0.3168505        
P   13   1.00
  32314.9700000              0.0000024        
   7648.2002000              0.0000214        
   2484.2114000              0.0001243        
    951.0030500              0.0005589        
    404.0483300              0.0020383        
    184.6035400              0.0062016        
     88.9641280              0.0150106        
     44.4477420              0.0274127        
     22.7990750              0.0317796        
     11.8359280              0.0009228        
      6.0112940             -0.0698342        
      2.9957840             -0.1119600        
      1.4695700             -0.0993565        
P   1   1.00
      0.6906810              1.0000000        
P   1   1.00
      0.2861600              1.0000000        
P   1   1.00
      0.1177420              1.0000000        
P   1   1.00
      0.0473850              1.0000000        
D   9   1.00
   1226.7982000              0.0000763        
    371.2322300              0.0007425        
    144.8909900              0.0043756        
     64.6041300              0.0179257        
     31.0397370              0.0539253        
     15.6438700              0.1257191        
      8.1258220              0.2191566        
      4.2397620              0.2860662        
      2.1863860              0.2896504        
D   1   1.00
      1.1038710              1.0000000        
D   1   1.00
      0.5338110              1.0000000        
D   1   1.00
      0.2313550              1.0000000        
D   1   1.00
      0.0953000              1.0000000        
F   1   1.00
      0.5492000              1.0000000        
F   1   1.00
      0.2190000              1.0000000        
****
As     0 
S   22   1.00
 137507530.0000000           0.00000021       
 20515052.0000000            0.00000163       
 4648716.4000000             0.00000865       
 1311264.6000000             0.00003676       
 426185.8600000              0.00013488       
 153237.0600000              0.00044460       
  59459.4040000              0.0013488        
  24492.8120000              0.0038231        
  10590.2530000              0.0101908        
   4769.7841000              0.0255027        
   2226.3698000              0.0591104        
   1073.0862000              0.1232888        
    532.5005900              0.2191743        
    271.2975500              0.3013612        
    141.3119500              0.2694892        
     74.5844330              0.1191270        
     38.2983380              0.0156980        
     20.4691300              0.0002047        
     10.9395780              0.0002236        
      5.5903670             -0.0001168        
      2.8828590              0.00000419       
      1.4660860             -0.00002167       
S   22   1.00
 137507530.0000000          -0.00000007       
 20515052.0000000           -0.00000051       
 4648716.4000000            -0.00000270       
 1311264.6000000            -0.00001147       
 426185.8600000             -0.00004210       
 153237.0600000             -0.0001388        
  59459.4040000             -0.0004218        
  24492.8120000             -0.0011984        
  10590.2530000             -0.0032174        
   4769.7841000             -0.0081598        
   2226.3698000             -0.0194834        
   1073.0862000             -0.0429787        
    532.5005900             -0.0852987        
    271.2975500             -0.1428402        
    141.3119500             -0.1757282        
     74.5844330             -0.0764127        
     38.2983380              0.2466575        
     20.4691300              0.5253824        
     10.9395780              0.3459724        
      5.5903670              0.0639533        
      2.8828590              0.0018299        
      1.4660860              0.0015645        
S   22   1.00
 137507530.0000000           0.00000003       
 20515052.0000000            0.00000020       
 4648716.4000000             0.00000105       
 1311264.6000000             0.00000447       
 426185.8600000              0.00001640       
 153237.0600000              0.00005404       
  59459.4040000              0.0001643        
  24492.8120000              0.0004669        
  10590.2530000              0.0012552        
   4769.7841000              0.0031869        
   2226.3698000              0.0076432        
   1073.0862000              0.0169669        
    532.5005900              0.0341909        
    271.2975500              0.0587287        
    141.3119500              0.0758856        
     74.5844330              0.0350614        
     38.2983380             -0.1338623        
     20.4691300             -0.3913634        
     10.9395780             -0.3462820        
      5.5903670              0.1941327        
      2.8828590              0.6451986        
      1.4660860              0.4234813        
S   22   1.00
 137507530.0000000          -0.000000007      
 20515052.0000000           -0.000000055      
 4648716.4000000            -0.000000289      
 1311264.6000000            -0.000001230      
 426185.8600000             -0.000004517      
 153237.0600000             -0.000014884      
  59459.4040000             -0.000045265      
  24492.8120000             -0.000128582      
  10590.2530000             -0.000345801      
   4769.7841000             -0.000878031      
   2226.3698000             -0.0021073        
   1073.0862000             -0.0046817        
    532.5005900             -0.0094558        
    271.2975500             -0.0162990        
    141.3119500             -0.0212138        
     74.5844330             -0.0098944        
     38.2983380              0.0386379        
     20.4691300              0.1188893        
     10.9395780              0.1088990        
      5.5903670             -0.0722079        
      2.8828590             -0.2718000        
      1.4660860             -0.3371662        
S   1   1.00
      0.6748390              1.0000000        
S   1   1.00
      0.3463990              1.0000000        
S   1   1.00
      0.1592890              1.0000000        
S   1   1.00
      0.0721090              1.0000000        
P   13   1.00
  34166.1610000              0.0000322        
   8086.5608000              0.0002868        
   2626.5114000              0.0016633        
   1005.3950000              0.0074125        
    427.1273500              0.0267512        
    195.1511300              0.0788944        
     94.0543080              0.1829916        
     46.9998800              0.3124941        
     24.1174570              0.3445322        
     12.5199820              0.1916436        
      6.3573250              0.0387136        
      3.1680520              0.0022418        
      1.5534810              0.0007209        
P   13   1.00
  34166.1610000             -0.0000126        
   8086.5608000             -0.0001119        
   2626.5114000             -0.0006516        
   1005.3950000             -0.0029173        
    427.1273500             -0.0106738        
    195.1511300             -0.0322455        
     94.0543080             -0.0779731        
     46.9998800             -0.1401038        
     24.1174570             -0.1607132        
     12.5199820             -0.0076703        
      6.3573250              0.3007983        
      3.1680520              0.4715878        
      1.5534810              0.3032064        
P   13   1.00
  34166.1610000              0.0000028        
   8086.5608000              0.0000249        
   2626.5114000              0.0001451        
   1005.3950000              0.0006504        
    427.1273500              0.0023818        
    195.1511300              0.0072207        
     94.0543080              0.0175318        
     46.9998800              0.0317414        
     24.1174570              0.0365449        
     12.5199820             -0.0016024        
      6.3573250             -0.0824644        
      3.1680520             -0.1344372        
      1.5534810             -0.1051686        
P   1   1.00
      0.7103250              1.0000000        
P   1   1.00
      0.3209550              1.0000000        
P   1   1.00
      0.1393570              1.0000000        
P   1   1.00
      0.0584100              1.0000000        
D   9   1.00
   1424.4506000              0.0000666        
    431.0667600              0.0006537        
    168.1286400              0.0039041        
     74.8667240              0.0163919        
     35.9458550              0.0506232        
     18.0984740              0.1211021        
      9.4057800              0.2168169        
      4.9239040              0.2887452        
      2.5564930              0.2947769        
D   1   1.00
      1.3042330              1.0000000        
D   1   1.00
      0.6371180              1.0000000        
D   1   1.00
      0.2757950              1.0000000        
D   1   1.00
      0.1153000              1.0000000        
F   1   1.00
      0.2640000              1.0000000        
F   1   1.00
      0.6440000              1.0000000        
****
Se     0 
S   22   1.00
 154432250.0000000           0.00000019       
 23129212.0000000            0.00000151       
 5261792.9000000             0.00000796       
 1488816.7000000             0.00003375       
 484656.5600000              0.00012372       
 174270.6300000              0.00040839       
  67529.0900000              0.00124310       
  27750.8370000              0.0035389        
  11964.2160000              0.0094822        
   5370.7148000              0.0238901        
   2497.3194000              0.0558757        
   1198.7679000              0.1179104        
    592.5802600              0.2127962        
    300.9770800              0.2989304        
    156.4602400              0.2765651        
     82.4760860              0.1292941        
     42.2708870              0.0185875        
     22.6302200              0.0000773        
     12.1223740              0.0003427        
      6.2491700             -0.0001753        
      3.2426780              0.00003570       
      1.6663620             -0.00004065       
S   22   1.00
 154432250.0000000          -0.00000006       
 23129212.0000000           -0.00000047       
 5261792.9000000            -0.00000249       
 1488816.7000000            -0.00001056       
 484656.5600000             -0.00003873       
 174270.6300000             -0.00012786       
  67529.0900000             -0.0003898        
  27750.8370000             -0.0011123        
  11964.2160000             -0.0030007        
   5370.7148000             -0.0076563        
   2497.3194000             -0.0184221        
   1198.7679000             -0.0410184        
    592.5802600             -0.0823026        
    300.9770800             -0.1398840        
    156.4602400             -0.1770337        
     82.4760860             -0.0887761        
     42.2708870              0.2251537        
     22.6302200              0.5207171        
     12.1223740              0.3645093        
      6.2491700              0.0736169        
      3.2426780              0.0023540        
      1.6663620              0.0016947        
S   22   1.00
 154432250.0000000           0.00000002       
 23129212.0000000            0.00000019       
 5261792.9000000             0.00000098       
 1488816.7000000             0.00000415       
 484656.5600000              0.00001524       
 174270.6300000              0.00005031       
  67529.0900000              0.00015346       
  27750.8370000              0.0004378        
  11964.2160000              0.0011827        
   5370.7148000              0.0030208        
   2497.3194000              0.0072992        
   1198.7679000              0.0163528        
    592.5802600              0.0332962        
    300.9770800              0.0580139        
    156.4602400              0.0770233        
     82.4760860              0.0411065        
     42.2708870             -0.1225782        
     22.6302200             -0.3853397        
     12.1223740             -0.3675073        
      6.2491700              0.1574340        
      3.2426780              0.6440872        
      1.6663620              0.4482209        
S   22   1.00
 154432250.0000000          -0.000000007      
 23129212.0000000           -0.000000054      
 5261792.9000000            -0.000000287      
 1488816.7000000            -0.000001214      
 484656.5600000             -0.000004456      
 174270.6300000             -0.000014706      
  67529.0900000             -0.000044871      
  27750.8370000             -0.000127989      
  11964.2160000             -0.000345702      
   5370.7148000             -0.0008834        
   2497.3194000             -0.0021363        
   1198.7679000             -0.0047892        
    592.5802600             -0.0097758        
    300.9770800             -0.0170877        
    156.4602400             -0.0228656        
     82.4760860             -0.0123028        
     42.2708870              0.0375254        
     22.6302200              0.1244342        
     12.1223740              0.1231195        
      6.2491700             -0.0624330        
      3.2426780             -0.2894834        
      1.6663620             -0.3744399        
S   1   1.00
      0.7872640              1.0000000        
S   1   1.00
      0.4029720              1.0000000        
S   1   1.00
      0.1870960              1.0000000        
S   1   1.00
      0.0847060              1.0000000        
P   13   1.00
  36511.3370000              0.0000320        
   8640.5510000              0.0002854        
   2805.6911000              0.0016567        
   1073.4961000              0.0073955        
    455.7747500              0.0267543        
    208.0943200              0.0790989        
    100.2311100              0.1837967        
     50.0735220              0.3138041        
     25.7002620              0.3443650        
     13.3467920              0.1898591        
      6.7870510              0.0379193        
      3.3916540              0.0021781        
      1.6703270              0.0006590        
P   13   1.00
  36511.3370000             -0.0000127        
   8640.5510000             -0.0001130        
   2805.6911000             -0.0006582        
   1073.4961000             -0.0029528        
    455.7747500             -0.0108289        
    208.0943200             -0.0328124        
    100.2311100             -0.0795070        
     50.0735220             -0.1430274        
     25.7002620             -0.1627787        
     13.3467920             -0.0042983        
      6.7870510              0.3091829        
      3.3916540              0.4776013        
      1.6703270              0.2928526        
P   13   1.00
  36511.3370000              0.0000031        
   8640.5510000              0.0000273        
   2805.6911000              0.0001593        
   1073.4961000              0.0007136        
    455.7747500              0.0026260        
    208.0943200              0.0079667        
    100.2311100              0.0194440        
     50.0735220              0.0351328        
     25.7002620              0.0404028        
     13.3467920             -0.0033969        
      6.7870510             -0.0920999        
      3.3916540             -0.1535090        
      1.6703270             -0.1058705        
P   1   1.00
      0.7525990              1.0000000        
P   1   1.00
      0.3468130              1.0000000        
P   1   1.00
      0.1518550              1.0000000        
P   1   1.00
      0.0638560              1.0000000        
D   9   1.00
   1635.0663000              0.0000591        
    494.6726600              0.0005840        
    192.8438800              0.0035256        
     85.7821950              0.0151127        
     41.1499660              0.0478446        
     20.6781700              0.1174345        
     10.7263860              0.2159074        
      5.6124540              0.2929216        
      2.9203760              0.3000864        
D   1   1.00
      1.4981840              1.0000000        
D   1   1.00
      0.7359990              1.0000000        
D   1   1.00
      0.3160040              1.0000000        
D   1   1.00
      0.1331000              1.0000000        
F   1   1.00
      0.2840000              1.0000000        
F   1   1.00
      0.7097000              1.0000000        
****
Br     0 
S   22   1.00
 165735150.0000000           0.00000019       
 24774379.0000000            0.00000149       
 5628202.0000000             0.00000788       
 1591899.7000000             0.00003339       
 518263.8000000              0.00012231       
 186490.9200000              0.00040321       
  72332.4930000              0.00122564       
  29761.1350000              0.00348235       
  12851.7120000              0.00930856       
   5780.9430000              0.0233883        
   2695.0098000              0.0545530        
   1297.6604000              0.1149479        
    643.6349300              0.2079225        
    327.9519400              0.2951596        
    170.9226200              0.2798766        
     90.2501410              0.1369752        
     46.2924670              0.0212154        
     24.8486610             -0.0000254        
     13.3471370              0.0004570        
      6.9482580             -0.0002348        
      3.6250750              0.00006858       
      1.8821530             -0.00006116       
S   22   1.00
 165735150.0000000          -0.00000006       
 24774379.0000000           -0.00000047       
 5628202.0000000            -0.00000247       
 1591899.7000000            -0.00001048       
 518263.8000000             -0.00003840       
 186490.9200000             -0.00012660       
  72332.4930000             -0.00038545       
  29761.1350000             -0.00109761       
  12851.7120000             -0.00295379       
   5780.9430000             -0.0075146        
   2695.0098000             -0.0180230        
   1297.6604000             -0.0400255        
    643.6349300             -0.0802919        
    327.9519400             -0.1372166        
    170.9226200             -0.1769439        
     90.2501410             -0.0977033        
     46.2924670              0.2067633        
     24.8486610              0.5148419        
     13.3471370              0.3799206        
      6.9482580              0.0830128        
      3.6250750              0.0032157        
      1.8821530              0.0017129        
S   22   1.00
 165735150.0000000           0.00000002       
 24774379.0000000            0.00000019       
 5628202.0000000             0.00000098       
 1591899.7000000             0.00000416       
 518263.8000000              0.00001526       
 186490.9200000              0.00005031       
  72332.4930000              0.00015325       
  29761.1350000              0.00043637       
  12851.7120000              0.00117580       
   5780.9430000              0.0029946        
   2695.0098000              0.0072119        
   1297.6604000              0.0161151        
    643.6349300              0.0327943        
    327.9519400              0.0574309        
    170.9226200              0.0776187        
     90.2501410              0.0456464        
     46.2924670             -0.1131171        
     24.8486610             -0.3795596        
     13.3471370             -0.3851494        
      6.9482580              0.1236851        
      3.6250750              0.6406138        
      1.8821530              0.4707436        
S   22   1.00
 165735150.0000000          -0.000000007      
 24774379.0000000           -0.000000057      
 5628202.0000000            -0.000000301      
 1591899.7000000            -0.000001276      
 518263.8000000             -0.000004678      
 186490.9200000             -0.000015416      
  72332.4930000             -0.000046975      
  29761.1350000             -0.000133721      
  12851.7120000             -0.000360485      
   5780.9430000             -0.000917976      
   2695.0098000             -0.0022129        
   1297.6604000             -0.0049473        
    643.6349300             -0.0100951        
    327.9519400             -0.0177324        
    170.9226200             -0.0241653        
     90.2501410             -0.0143180        
     46.2924670              0.0362812        
     24.8486610              0.1286552        
     13.3471370              0.1356888        
      6.9482580             -0.0516764        
      3.6250750             -0.3030724        
      1.8821530             -0.4073838        
S   1   1.00
      0.9108220              1.0000000        
S   1   1.00
      0.4639570              1.0000000        
S   1   1.00
      0.2169330              1.0000000        
S   1   1.00
      0.0984060              1.0000000        
P   13   1.00
  39391.5300000              0.0000312        
   9325.2225000              0.0002780        
   3028.9943000              0.0016138        
   1159.5145000              0.0072049        
    492.6813100              0.0260873        
    225.1745100              0.0772971        
    108.5932600              0.1804775        
     54.3360790              0.3106126        
     27.9366500              0.3454297        
     14.5396260              0.1948515        
      7.4213070              0.0403860        
      3.7303890              0.0023091        
      1.8541270              0.0006715        
P   13   1.00
  39391.5300000             -0.0000125        
   9325.2225000             -0.0001116        
   3028.9943000             -0.0006499        
   1159.5145000             -0.0029159        
    492.6813100             -0.0107009        
    225.1745100             -0.0324951        
    108.5932600             -0.0791123        
     54.3360790             -0.1435252        
     27.9366500             -0.1658248        
     14.5396260             -0.0106591        
      7.4213070              0.3050662        
      3.7303890              0.4813563        
      1.8541270              0.2942769        
P   13   1.00
  39391.5300000              0.0000032        
   9325.2225000              0.0000288        
   3028.9943000              0.0001684        
   1159.5145000              0.0007543        
    492.6813100              0.0027801        
    225.1745100              0.0084462        
    108.5932600              0.0207376        
     54.3360790              0.0377542        
     27.9366500              0.0442062        
     14.5396260             -0.0021775        
      7.4213070             -0.0979530        
      3.7303890             -0.1692656        
      1.8541270             -0.1117490        
P   1   1.00
      0.8453370              1.0000000        
P   1   1.00
      0.3921520              1.0000000        
P   1   1.00
      0.1727670              1.0000000        
P   1   1.00
      0.0729080              1.0000000        
D   9   1.00
   1850.6354000              0.0000538        
    557.0712500              0.0005402        
    216.4868700              0.0033012        
     96.1388500              0.0143551        
     46.1263800              0.0461168        
     23.2011640              0.1147873        
     12.0559260              0.2145369        
      6.3255450              0.2953131        
      3.3049220              0.3040938        
D   1   1.00
      1.7042530              1.0000000        
D   1   1.00
      0.8399400              1.0000000        
D   1   1.00
      0.3569530              1.0000000        
D   1   1.00
      0.1520000              1.0000000        
F   1   1.00
      0.3407000              1.0000000        
F   1   1.00
      0.8257000              1.0000000        
****
Kr     0 
S   22   1.00
 182822090.0000000           0.00000018       
 27356156.0000000            0.00000142       
 6221170.4000000             0.00000746       
 1760277.9000000             0.00003159       
 573193.8200000              0.00011575       
 206258.4500000              0.0003815        
  80026.6690000              0.0011590        
  32939.0840000              0.0032934        
  14222.6330000              0.0088161        
   6393.0707000              0.0222180        
   2976.4538000              0.0520881        
   1430.5254000              0.1106356        
    707.9262100              0.2025326        
    359.8484700              0.2926350        
    187.1496500              0.2851224        
     98.6345230              0.1455064        
     50.5478690              0.0239939        
     27.1670040             -0.0000949        
     14.6150980              0.0005578        
      7.6513520             -0.0002870        
      3.9972630              0.0000966        
      2.0858530             -0.0000784        
S   22   1.00
 182822090.0000000          -0.00000057       
 27356156.0000000           -0.00000045       
 6221170.4000000            -0.00000235       
 1760277.9000000            -0.00000994       
 573193.8200000             -0.0000364        
 206258.4500000             -0.0001201        
  80026.6690000             -0.0003654        
  32939.0840000             -0.0010407        
  14222.6330000             -0.0028038        
   6393.0707000             -0.0071509        
   2976.4538000             -0.0172204        
   1430.5254000             -0.0384800        
    707.9262100             -0.0778628        
    359.8484700             -0.1347423        
    187.1496500             -0.1776148        
     98.6345230             -0.1068413        
     50.5478690              0.1896132        
     27.1670040              0.5091871        
     14.6150980              0.3939859        
      7.6513520              0.0919032        
      3.9972630              0.0039195        
      2.0858530              0.0017496        
S   22   1.00
 182822090.0000000           0.00000002       
 27356156.0000000            0.00000018       
 6221170.4000000             0.00000094       
 1760277.9000000             0.00000399       
 573193.8200000              0.00001462       
 206258.4500000              0.00004819       
  80026.6690000              0.0001467        
  32939.0840000              0.0004177        
  14222.6330000              0.0011267        
   6393.0707000              0.0028769        
   2976.4538000              0.0069549        
   1430.5254000              0.0156365        
    707.9262100              0.0320801        
    359.8484700              0.0568689        
    187.1496500              0.0784845        
     98.6345230              0.0503398        
     50.5478690             -0.1042742        
     27.1670040             -0.3743761        
     14.6150980             -0.4011131        
      7.6513520              0.0968388        
      3.9972630              0.6428776        
      2.0858530              0.4860600        
S   22   1.00
 182822090.0000000          -0.000000006      
 27356156.0000000           -0.000000057      
 6221170.4000000            -0.000000300      
 1760277.9000000            -0.000001270      
 573193.8200000             -0.000004658      
 206258.4500000             -0.000015347      
  80026.6690000             -0.000046736      
  32939.0840000             -0.000133022      
  14222.6330000             -0.000359062      
   6393.0707000             -0.0009165        
   2976.4538000             -0.0022184        
   1430.5254000             -0.0049883        
    707.9262100             -0.0102661        
    359.8484700             -0.0182445        
    187.1496500             -0.0254110        
     98.6345230             -0.0163931        
     50.5478690              0.0346977        
     27.1670040              0.1321283        
     14.6150980              0.1470925        
      7.6513520             -0.0418216        
      3.9972630             -0.3195240        
      2.0858530             -0.4363286        
S   1   1.00
      1.0147970              1.0000000        
S   1   1.00
      0.5197880              1.0000000        
S   1   1.00
      0.2451030              1.0000000        
S   1   1.00
      0.1118960              1.0000000        
P   13   1.00
  42993.0560000              0.0000297        
  10173.7230000              0.0002651        
   3303.1057000              0.0015416        
   1263.5400000              0.0069065        
    536.3654600              0.0251397        
    244.8761700              0.0750124        
    117.9911700              0.1767433        
     59.0212480              0.3075135        
     30.3560670              0.3470644        
     15.8199770              0.2002802        
      8.1045800              0.0430508        
      4.0979640              0.0024772        
      2.0560610              0.0006789        
P   13   1.00
  42993.0560000             -0.0000121        
  10173.7230000             -0.0001078        
   3303.1057000             -0.0006290        
   1263.5400000             -0.0028323        
    536.3654600             -0.0104462        
    244.8761700             -0.0319400        
    117.9911700             -0.0784599        
     59.0212480             -0.1439719        
     30.3560670             -0.1691703        
     15.8199770             -0.0175966        
      8.1045800              0.3002649        
      4.0979640              0.4847661        
      2.0560610              0.2967248        
P   13   1.00
  42993.0560000              0.0000033        
  10173.7230000              0.0000293        
   3303.1057000              0.0001713        
   1263.5400000              0.0007695        
    536.3654600              0.0028514        
    244.8761700              0.0087204        
    117.9911700              0.0216181        
     59.0212480              0.0398024        
     30.3560670              0.0474775        
     15.8199770             -0.0004773        
      8.1045800             -0.1021891        
      4.0979640             -0.1823611        
      2.0560610             -0.1173363        
P   1   1.00
      0.9521450              1.0000000        
P   1   1.00
      0.4447740              1.0000000        
P   1   1.00
      0.1974960              1.0000000        
P   1   1.00
      0.0838230              1.0000000        
D   9   1.00
   2067.4360000              0.0000496        
    625.6937100              0.0004944        
    243.9467900              0.0030265        
    108.4237300              0.0133461        
     52.0052160              0.0437869        
     26.1154050              0.1114388        
     13.5467480              0.2130341        
      7.1058100              0.2979241        
      3.7215540              0.3079660        
D   1   1.00
      1.9291200              1.0000000        
D   1   1.00
      0.9558260              1.0000000        
D   1   1.00
      0.4051970              1.0000000        
D   1   1.00
      0.1741000              1.0000000        
F   1   1.00
      0.4130000              1.0000000        
F   1   1.00
      0.9557000              1.0000000        
****



==> anc/prune-cc-pVXZ/prune-cc-pv6z <==
****
H     0 
S   5   1.00
   1776.7755600              0.0000440        
    254.0177120              0.0003720        
     54.6980390              0.0020940        
     15.0183440              0.0088630        
      4.91507800             0.0305400        
S   1   1.00
      1.79492400             1.0000000        
S   1   1.00
      0.71071600             1.0000000        
S   1   1.00
      0.30480200             1.0000000        
S   1   1.00
      0.13804600             1.0000000        
S   1   1.00
      0.06215700             1.0000000        
P   1   1.00
      4.5160000              1.0000000        
P   1   1.00
      1.7120000              1.0000000        
P   1   1.00
      0.6490000              1.0000000        
P   1   1.00
      0.2460000              1.0000000        
D   1   1.00
      2.0620000              1.0000000        
D   1   1.00
      0.6620000              1.0000000        
****
He     0 
S   5   1.00
   4785.0000000              0.0000006        
    717.0000000              0.0000047        
    163.2000000              0.0000244        
     46.2600000              0.0001012        
     15.1000000              0.0003486        
S   1   1.00
      5.4370000              1.0000000        
S   1   1.00
      2.0880000              1.0000000        
S   1   1.00
      0.8297000              1.0000000        
S   1   1.00
      0.3366000              1.0000000        
S   1   1.00
      0.1369000              1.0000000        
P   1   1.00
     10.1530000              1.0000000        
P   1   1.00
      3.6270000              1.0000000        
P   1   1.00
      1.2960000              1.0000000        
P   1   1.00
      0.4630000              1.0000000        
D   1   1.00
      4.2990000              1.0000000        
D   1   1.00
      1.2230000              1.0000000        
****
B     0 
S   11   1.00
 210400.0000000              0.00000583       
  31500.0000000              0.00004532       
   7169.0000000              0.00023838       
   2030.0000000              0.00100570       
    662.5000000              0.00364496       
    239.2000000              0.01173628       
     93.2600000              0.03380702       
     38.6400000              0.08556593       
     16.7800000              0.18260322       
      7.5410000              0.30583760       
      3.4820000              0.34080347       
S   11   1.00
 210400.0000000             -0.00000118       
  31500.0000000             -0.00000915       
   7169.0000000             -0.00004819       
   2030.0000000             -0.00020306       
    662.5000000             -0.00073917       
    239.2000000             -0.00238603       
     93.2600000             -0.00698654       
     38.6400000             -0.01811594       
     16.7800000             -0.04123129       
      7.5410000             -0.07781353       
      3.4820000             -0.12123181       
S   1   1.00
      1.6180000              1.0000000        
S   1   1.00
      0.6270000              1.0000000        
S   1   1.00
      0.2934000              1.0000000        
S   1   1.00
      0.1310000              1.0000000        
S   1   1.00
      0.0581500              1.0000000        
P   5   1.00
    192.5000000              0.00013490       
     45.6400000              0.00114741       
     14.7500000              0.00584793       
      5.5030000              0.02117091       
      2.2220000              0.06266872       
P   1   1.00
      0.9590000              1.0000000        
P   1   1.00
      0.4314000              1.0000000        
P   1   1.00
      0.1969000              1.0000000        
P   1   1.00
      0.0903300              1.0000000        
P   1   1.00
      0.0406600              1.0000000        
D   1   1.00
      2.0100000              1.0000000        
D   1   1.00
      0.7960000              1.0000000        
D   1   1.00
      0.3160000              1.0000000        
D   1   1.00
      0.1250000              1.0000000        
F   1   1.00
      0.8820000              1.0000000        
F   1   1.00
      0.3110000              1.0000000        
****
C     0 
S   11   1.00
 312100.0000000              0.00000567       
  46740.0000000              0.00004410       
  10640.0000000              0.00023190       
   3013.0000000              0.00097897       
    982.8000000              0.00355163       
    354.8000000              0.01144061       
    138.4000000              0.03299855       
     57.3500000              0.08405347       
     24.9200000              0.18067613       
     11.2300000              0.30491140       
      5.2010000              0.34141570       
S   11   1.00
 312100.0000000             -0.00000121       
  46740.0000000             -0.00000939       
  10640.0000000             -0.00004947       
   3013.0000000             -0.00020857       
    982.8000000             -0.00076015       
    354.8000000             -0.00245469       
    138.4000000             -0.00720153       
     57.3500000             -0.01880742       
     24.9200000             -0.04325001       
     11.2300000             -0.08259733       
      5.2010000             -0.12857592       
S   1   1.00
      2.4260000              1.0000000        
S   1   1.00
      0.9673000              1.0000000        
S   1   1.00
      0.4456000              1.0000000        
S   1   1.00
      0.1971000              1.0000000        
S   1   1.00
      0.0863500              1.0000000        
P   5   1.00
    295.2000000              0.00014249       
     69.9800000              0.00122010       
     22.6400000              0.00633696       
      8.4850000              0.02351875       
      3.4590000              0.06990447       
P   1   1.00
      1.5040000              1.0000000        
P   1   1.00
      0.6783000              1.0000000        
P   1   1.00
      0.3087000              1.0000000        
P   1   1.00
      0.1400000              1.0000000        
P   1   1.00
      0.0617800              1.0000000        
D   1   1.00
      3.1340000              1.0000000        
D   1   1.00
      1.2330000              1.0000000        
D   1   1.00
      0.4850000              1.0000000        
D   1   1.00
      0.1910000              1.0000000        
F   1   1.00
      1.4190000              1.0000000        
F   1   1.00
      0.4850000              1.0000000        
****
N     0 
S   11   1.00
 432300.0000000              0.00000559       
  64700.0000000              0.00004351       
  14720.0000000              0.00022893       
   4170.0000000              0.00096502       
   1361.0000000              0.00350219       
    491.2000000              0.01129212       
    191.6000000              0.03261283       
     79.4100000              0.08329727       
     34.5300000              0.17998566       
     15.5800000              0.30500351       
      7.2320000              0.34115932       
S   11   1.00
 432300.0000000             -0.00000123       
  64700.0000000             -0.00000958       
  14720.0000000             -0.00005051       
   4170.0000000             -0.00021264       
   1361.0000000             -0.00077534       
    491.2000000             -0.00250624       
    191.6000000             -0.00736529       
     79.4100000             -0.01930167       
     34.5300000             -0.04471738       
     15.5800000             -0.08606647       
      7.2320000             -0.13329627       
S   1   1.00
      3.3820000              1.0000000        
S   1   1.00
      1.3690000              1.0000000        
S   1   1.00
      0.6248000              1.0000000        
S   1   1.00
      0.2747000              1.0000000        
S   1   1.00
      0.1192000              1.0000000        
P   5   1.00
    415.9000000              0.00014841       
     98.6100000              0.00127634       
     31.9200000              0.00670242       
     12.0000000              0.02526170       
      4.9190000              0.07518943       
P   1   1.00
      2.1480000              1.0000000        
P   1   1.00
      0.9696000              1.0000000        
P   1   1.00
      0.4399000              1.0000000        
P   1   1.00
      0.1978000              1.0000000        
P   1   1.00
      0.0860300              1.0000000        
D   1   1.00
      4.6470000              1.0000000        
D   1   1.00
      1.8130000              1.0000000        
D   1   1.00
      0.7070000              1.0000000        
D   1   1.00
      0.2760000              1.0000000        
F   1   1.00
      2.0270000              1.0000000        
F   1   1.00
      0.6850000              1.0000000        
****
O     0 
S   11   1.00
 570800.0000000              0.00000555       
  85480.0000000              0.00004311       
  19460.0000000              0.00022667       
   5512.0000000              0.00095637       
   1798.0000000              0.00347320       
    648.9000000              0.01119778       
    253.1000000              0.03238766       
    104.9000000              0.08285977       
     45.6500000              0.17958381       
     20.6200000              0.30522110       
      9.5870000              0.34089349       
S   11   1.00
 570800.0000000             -0.00000126       
  85480.0000000             -0.00000977       
  19460.0000000             -0.00005148       
   5512.0000000             -0.00021696       
   1798.0000000             -0.00079162       
    648.9000000             -0.00255900       
    253.1000000             -0.00753313       
    104.9000000             -0.01978897       
     45.6500000             -0.04606288       
     20.6200000             -0.08919560       
      9.5870000             -0.13754216       
S   1   1.00
      4.4930000              1.0000000        
S   1   1.00
      1.8370000              1.0000000        
S   1   1.00
      0.8349000              1.0000000        
S   1   1.00
      0.3658000              1.0000000        
S   1   1.00
      0.1570000              1.0000000        
P   5   1.00
    525.6000000              0.00016664       
    124.6000000              0.00143336       
     40.3400000              0.00754762       
     15.1800000              0.02859456       
      6.2450000              0.08438858       
P   1   1.00
      2.7320000              1.0000000        
P   1   1.00
      1.2270000              1.0000000        
P   1   1.00
      0.5492000              1.0000000        
P   1   1.00
      0.2418000              1.0000000        
P   1   1.00
      0.1025000              1.0000000        
D   1   1.00
      5.8790000              1.0000000        
D   1   1.00
      2.3070000              1.0000000        
D   1   1.00
      0.9050000              1.0000000        
D   1   1.00
      0.3550000              1.0000000        
F   1   1.00
      2.6660000              1.0000000        
F   1   1.00
      0.8590000              1.0000000        
****
F     0 
S   11   1.00
 723500.0000000              0.00000556       
 108400.0000000              0.00004318       
  24680.0000000              0.00022700       
   6990.0000000              0.00095803       
   2282.0000000              0.00347015       
    824.6000000              0.01118526       
    321.8000000              0.03232880       
    133.5000000              0.08279545       
     58.1100000              0.17988024       
     26.2800000              0.30557831       
     12.2400000              0.34026839       
S   11   1.00
 723500.0000000             -0.00000129       
 108400.0000000             -0.00000999       
  24680.0000000             -0.00005260       
   6990.0000000             -0.00022172       
   2282.0000000             -0.00080692       
    824.6000000             -0.00260817       
    321.8000000             -0.00767402       
    133.5000000             -0.02019353       
     58.1100000             -0.04718752       
     26.2800000             -0.09158009       
     12.2400000             -0.14048558       
S   1   1.00
      5.7470000              1.0000000        
S   1   1.00
      2.3650000              1.0000000        
S   1   1.00
      1.0710000              1.0000000        
S   1   1.00
      0.4681000              1.0000000        
S   1   1.00
      0.1994000              1.0000000        
P   5   1.00
    660.0000000              0.00017721       
    156.4000000              0.00152691       
     50.6400000              0.00807207       
     19.0800000              0.03074021       
      7.8720000              0.09011914       
P   1   1.00
      3.4490000              1.0000000        
P   1   1.00
      1.5450000              1.0000000        
P   1   1.00
      0.6864000              1.0000000        
P   1   1.00
      0.2986000              1.0000000        
P   1   1.00
      0.1245000              1.0000000        
D   1   1.00
      7.7600000              1.0000000        
D   1   1.00
      3.0320000              1.0000000        
D   1   1.00
      1.1850000              1.0000000        
D   1   1.00
      0.4630000              1.0000000        
F   1   1.00
      3.5620000              1.0000000        
F   1   1.00
      1.1480000              1.0000000        
****
Ne     0 
S   11   1.00
 902400.0000000              0.00000551       
 135100.0000000              0.00004282       
  30750.0000000              0.00022514       
   8710.0000000              0.00095016       
   2842.0000000              0.00344719       
   1026.0000000              0.01112545       
    400.1000000              0.03220568       
    165.9000000              0.08259891       
     72.2100000              0.17990564       
     32.6600000              0.30605208       
     15.2200000              0.34012559       
S   11   1.00
 902400.0000000             -0.00000129       
 135100.0000000             -0.00001005       
  30750.0000000             -0.00005293       
   8710.0000000             -0.00022312       
   2842.0000000             -0.00081338       
   1026.0000000             -0.00263230       
    400.1000000             -0.00775910       
    165.9000000             -0.02045277       
     72.2100000             -0.04797505       
     32.6600000             -0.09340086       
     15.2200000             -0.14277215       
S   1   1.00
      7.1490000              1.0000000        
S   1   1.00
      2.9570000              1.0000000        
S   1   1.00
      1.3350000              1.0000000        
S   1   1.00
      0.5816000              1.0000000        
S   1   1.00
      0.2463000              1.0000000        
P   5   1.00
    815.6000000              0.00018376       
    193.3000000              0.00158509       
     62.6000000              0.00841464       
     23.6100000              0.03220033       
      9.7620000              0.09396390       
P   1   1.00
      4.2810000              1.0000000        
P   1   1.00
      1.9150000              1.0000000        
P   1   1.00
      0.8476000              1.0000000        
P   1   1.00
      0.3660000              1.0000000        
P   1   1.00
      0.1510000              1.0000000        
D   1   1.00
      9.8370000              1.0000000        
D   1   1.00
      3.8440000              1.0000000        
D   1   1.00
      1.5020000              1.0000000        
D   1   1.00
      0.5870000              1.0000000        
F   1   1.00
      4.6570000              1.0000000        
F   1   1.00
      1.5240000              1.0000000        
****
Al     0 
S   16   1.00
 3652000.0000000             0.0000019        
 546800.0000000              0.0000145        
 124500.0000000              0.0000762        
  35440.0000000              0.0003158        
  11840.0000000              0.0010974        
   4434.0000000              0.0033697        
   1812.0000000              0.0093222        
    791.5000000              0.0237992        
    361.0000000              0.0568191        
    169.5000000              0.1224680        
     81.6800000              0.2238970        
     40.2800000              0.3134460        
     20.2500000              0.2749750        
     10.2300000              0.1105640        
      4.8020000              0.0119215        
      2.3390000              0.0006528        
S   16   1.00
 3652000.0000000            -0.0000005        
 546800.0000000             -0.0000038        
 124500.0000000             -0.0000198        
  35440.0000000             -0.0000821        
  11840.0000000             -0.0002858        
   4434.0000000             -0.0008785        
   1812.0000000             -0.0024482        
    791.5000000             -0.0063100        
    361.0000000             -0.0154854        
    169.5000000             -0.0349589        
     81.6800000             -0.0707729        
     40.2800000             -0.1194230        
     20.2500000             -0.1488420        
     10.2300000             -0.0590465        
      4.8020000              0.2166930        
      2.3390000              0.4765570        
S   16   1.00
 3652000.0000000             0.0000001        
 546800.0000000              0.0000009        
 124500.0000000              0.0000046        
  35440.0000000              0.0000190        
  11840.0000000              0.0000659        
   4434.0000000              0.0002031        
   1812.0000000              0.0005647        
    791.5000000              0.0014620        
    361.0000000              0.0035794        
    169.5000000              0.0081516        
     81.6800000              0.0165276        
     40.2800000              0.0285467        
     20.2500000              0.0361484        
     10.2300000              0.0153804        
      4.8020000             -0.0612141        
      2.3390000             -0.1512630        
S   1   1.00
      1.1630000              1.0000000        
S   1   1.00
      0.5882000              1.0000000        
S   1   1.00
      0.2311000              1.0000000        
S   1   1.00
      0.1027000              1.0000000        
S   1   1.00
      0.0452100              1.0000000        
P   9   1.00
   2884.0000000              0.0000638        
    683.2000000              0.0005631        
    222.0000000              0.0031691        
     84.8200000              0.0132401        
     35.8100000              0.0433403        
     16.2200000              0.1119500        
      7.7020000              0.2177960        
      3.7410000              0.3116750        
      1.8310000              0.3167220        
P   9   1.00
   2884.0000000             -0.0000080        
    683.2000000             -0.0000651        
    222.0000000             -0.0003999        
     84.8200000             -0.0015369        
     35.8100000             -0.0055644        
     16.2200000             -0.0131106        
      7.7020000             -0.0297200        
      3.7410000             -0.0347195        
      1.8310000             -0.0551621        
P   1   1.00
      0.8878000              1.0000000        
P   1   1.00
      0.3989000              1.0000000        
P   1   1.00
      0.1718000              1.0000000        
P   1   1.00
      0.0729800              1.0000000        
P   1   1.00
      0.0306900              1.0000000        
D   1   1.00
      1.3170000              1.0000000        
D   1   1.00
      0.5260000              1.0000000        
D   1   1.00
      0.2100000              1.0000000        
D   1   1.00
      0.0840000              1.0000000        
F   1   1.00
      0.1540000              1.0000000        
F   1   1.00
      0.4010000              1.0000000        
****
Si     0 
S   16   1.00
 4465000.0000000             0.0000017        
 668500.0000000              0.0000136        
 152200.0000000              0.0000714        
  43300.0000000              0.0002973        
  14410.0000000              0.0010383        
   5394.0000000              0.0031747        
   2212.0000000              0.0087324        
    968.1000000              0.0223830        
    441.2000000              0.0537273        
    207.1000000              0.1166490        
     99.8000000              0.2159780        
     49.2400000              0.3095660        
     24.7400000              0.2839450        
     12.4700000              0.1222320        
      5.7950000              0.0141952        
      2.8300000              0.0003121        
S   16   1.00
 4465000.0000000            -0.0000005        
 668500.0000000             -0.0000036        
 152200.0000000             -0.0000190        
  43300.0000000             -0.0000791        
  14410.0000000             -0.0002769        
   5394.0000000             -0.0008472        
   2212.0000000             -0.0023478        
    968.1000000             -0.0060705        
    441.2000000             -0.0149711        
    207.1000000             -0.0339729        
     99.8000000             -0.0694584        
     49.2400000             -0.1190010        
     24.7400000             -0.1536450        
     12.4700000             -0.0704684        
      5.7950000              0.2131490        
      2.8300000              0.4915960        
S   16   1.00
 4465000.0000000             0.0000001        
 668500.0000000              0.0000009        
 152200.0000000              0.0000049        
  43300.0000000              0.0000203        
  14410.0000000              0.0000709        
   5394.0000000              0.0002172        
   2212.0000000              0.0006013        
    968.1000000              0.0015591        
    441.2000000              0.0038443        
    207.1000000              0.0087797        
     99.8000000              0.0180388        
     49.2400000              0.0315224        
     24.7400000              0.0416905        
     12.4700000              0.0200973        
      5.7950000             -0.0667484        
      2.8300000             -0.1819060        
S   1   1.00
      1.4070000              1.0000000        
S   1   1.00
      0.6995000              1.0000000        
S   1   1.00
      0.3083000              1.0000000        
S   1   1.00
      0.1385000              1.0000000        
S   1   1.00
      0.0614500              1.0000000        
P   9   1.00
   3572.0000000              0.0000599        
    846.0000000              0.0005296        
    274.8000000              0.0029958        
    105.0000000              0.0126335        
     44.3500000              0.0419044        
     20.0800000              0.1102590        
      9.5300000              0.2188310        
      4.6340000              0.3178280        
      2.2800000              0.3194250        
P   9   1.00
   3572.0000000             -0.0000128        
    846.0000000             -0.0001126        
    274.8000000             -0.0006402        
    105.0000000             -0.0027029        
     44.3500000             -0.0090789        
     20.0800000             -0.0242348        
      9.5300000             -0.0493460        
      4.6340000             -0.0725859        
      2.2800000             -0.0804258        
P   1   1.00
      1.1160000              1.0000000        
P   1   1.00
      0.4991000              1.0000000        
P   1   1.00
      0.2254000              1.0000000        
P   1   1.00
      0.1001000              1.0000000        
P   1   1.00
      0.0433200              1.0000000        
D   1   1.00
      0.1260000              1.0000000        
D   1   1.00
      0.3210000              1.0000000        
D   1   1.00
      0.8170000              1.0000000        
D   1   1.00
      2.0820000              1.0000000        
F   1   1.00
      0.2120000              1.0000000        
F   1   1.00
      0.5410000              1.0000000        
****
P     0 
S   16   1.00
 5384000.0000000             0.0000016        
 806200.0000000              0.0000128        
 183600.0000000              0.0000672        
  52250.0000000              0.0002797        
  17390.0000000              0.0009767        
   6523.0000000              0.0029684        
   2687.0000000              0.0081240        
   1178.0000000              0.0209200        
    536.2000000              0.0505590        
    251.5000000              0.1104790        
    121.3000000              0.2069570        
     59.8800000              0.3047370        
     30.0500000              0.2929520        
     15.1200000              0.1355610        
      7.0100000              0.0173208        
      3.4410000             -0.0000352        
S   16   1.00
 5384000.0000000            -0.0000004        
 806200.0000000             -0.0000035        
 183600.0000000             -0.0000183        
  52250.0000000             -0.0000759        
  17390.0000000             -0.0002657        
   6523.0000000             -0.0008080        
   2687.0000000             -0.0022273        
   1178.0000000             -0.0057833        
    536.2000000             -0.0143438        
    251.5000000             -0.0327061        
    121.3000000             -0.0673716        
     59.8800000             -0.1176470        
     30.0500000             -0.1572800        
     15.1200000             -0.0838544        
      7.0100000              0.1997180        
      3.4410000              0.4986050        
S   16   1.00
 5384000.0000000             0.0000001        
 806200.0000000              0.0000010        
 183600.0000000              0.0000050        
  52250.0000000              0.0000209        
  17390.0000000              0.0000730        
   6523.0000000              0.0002221        
   2687.0000000              0.0006122        
   1178.0000000              0.0015918        
    536.2000000              0.0039534        
    251.5000000              0.0090572        
    121.3000000              0.0187909        
     59.8800000              0.0333831        
     30.0500000              0.0459484        
     15.1200000              0.0255240        
      7.0100000             -0.0669496        
      3.4410000             -0.2036450        
S   1   1.00
      1.7120000              1.0000000        
S   1   1.00
      0.8337000              1.0000000        
S   1   1.00
      0.3912000              1.0000000        
S   1   1.00
      0.1777000              1.0000000        
S   1   1.00
      0.0793900              1.0000000        
P   9   1.00
   4552.0000000              0.0000520        
   1078.0000000              0.0004604        
    350.1000000              0.0026208        
    133.8000000              0.0111873        
     56.5200000              0.0378229        
     25.5800000              0.1021160        
     12.1400000              0.2103140        
      5.9020000              0.3173830        
      2.9100000              0.3271650        
P   9   1.00
   4552.0000000             -0.0000124        
   1078.0000000             -0.0001094        
    350.1000000             -0.0006256        
    133.8000000             -0.0026734        
     56.5200000             -0.0091552        
     25.5800000             -0.0250993        
     12.1400000             -0.0531810        
      5.9020000             -0.0815888        
      2.9100000             -0.0919725        
P   1   1.00
      1.4350000              1.0000000        
P   1   1.00
      0.6570000              1.0000000        
P   1   1.00
      0.3005000              1.0000000        
P   1   1.00
      0.1340000              1.0000000        
P   1   1.00
      0.0578300              1.0000000        
D   1   1.00
      0.1660000              1.0000000        
D   1   1.00
      0.4180000              1.0000000        
D   1   1.00
      1.0540000              1.0000000        
D   1   1.00
      2.6560000              1.0000000        
F   1   1.00
      0.2800000              1.0000000        
F   1   1.00
      0.7030000              1.0000000        
****
S     0 
S   16   1.00
 6297000.0000000             0.0000016        
 943100.0000000              0.0000124        
 214900.0000000              0.0000649        
  61250.0000000              0.0002693        
  20450.0000000              0.0009347        
   7719.0000000              0.0028083        
   3198.0000000              0.0076740        
   1402.0000000              0.0198898        
    637.2000000              0.0482589        
    298.9000000              0.1057570        
    144.3000000              0.2002230        
     71.2100000              0.3007280        
     35.7300000              0.2986880        
     17.9700000              0.1463470        
      8.3410000              0.0201159        
      4.1120000             -0.0002488        
S   16   1.00
 6297000.0000000            -0.0000004        
 943100.0000000             -0.0000034        
 214900.0000000             -0.0000179        
  61250.0000000             -0.0000744        
  20450.0000000             -0.0002587        
   7719.0000000             -0.0007777        
   3198.0000000             -0.0021396        
   1402.0000000             -0.0055906        
    637.2000000             -0.0139076        
    298.9000000             -0.0317689        
    144.3000000             -0.0659302        
     71.2100000             -0.1168320        
     35.7300000             -0.1597870        
     17.9700000             -0.0945322        
      8.3410000              0.1878280        
      4.1120000              0.5046830        
S   16   1.00
 6297000.0000000             0.0000001        
 943100.0000000              0.0000010        
 214900.0000000              0.0000052        
  61250.0000000              0.0000216        
  20450.0000000              0.0000751        
   7719.0000000              0.0002258        
   3198.0000000              0.0006217        
   1402.0000000              0.0016251        
    637.2000000              0.0040535        
    298.9000000              0.0092902        
    144.3000000              0.0194561        
     71.2100000              0.0350040        
     35.7300000              0.0494897        
     17.9700000              0.0303443        
      8.3410000             -0.0663661        
      4.1120000             -0.2231540        
S   1   1.00
      2.0450000              1.0000000        
S   1   1.00
      0.9770000              1.0000000        
S   1   1.00
      0.4766000              1.0000000        
S   1   1.00
      0.2185000              1.0000000        
S   1   1.00
      0.0975900              1.0000000        
P   9   1.00
   5266.0000000              0.0000523        
   1247.0000000              0.0004635        
    405.0000000              0.0026410        
    154.8000000              0.0113169        
     65.3800000              0.0384704        
     29.5900000              0.1043390        
     14.0400000              0.2156840        
      6.8240000              0.3252600        
      3.3690000              0.3261780        
P   9   1.00
   5266.0000000             -0.0000133        
   1247.0000000             -0.0001179        
    405.0000000             -0.0006759        
    154.8000000             -0.0028973        
     65.3800000             -0.0099980        
     29.5900000             -0.0275416        
     14.0400000             -0.0587943        
      6.8240000             -0.0903761        
      3.3690000             -0.0999891        
P   1   1.00
      1.6660000              1.0000000        
P   1   1.00
      0.7681000              1.0000000        
P   1   1.00
      0.3504000              1.0000000        
P   1   1.00
      0.1556000              1.0000000        
P   1   1.00
      0.0668100              1.0000000        
D   1   1.00
      0.2050000              1.0000000        
D   1   1.00
      0.5120000              1.0000000        
D   1   1.00
      1.2810000              1.0000000        
D   1   1.00
      3.2030000              1.0000000        
F   1   1.00
      0.3350000              1.0000000        
F   1   1.00
      0.8690000              1.0000000        
****
Cl     0 
S   16   1.00
 7733000.0000000             0.14347400E-05   
 1158000.0000000             0.11148600E-04   
 263700.0000000              0.58586500E-04   
  75010.0000000              0.24451800E-03   
  24890.0000000              0.85828700E-03   
   9318.0000000              0.26101900E-02   
   3840.0000000              0.71378400E-02   
   1684.0000000              0.18456400E-01   
    766.3000000              0.44894400E-01   
    359.5000000              0.99382200E-01   
    173.4000000              0.19078200       
     85.6100000              0.29356500       
     42.9300000              0.30647700       
     21.5500000              0.16220900       
     10.0500000              0.24938300E-01   
      4.9780000             -0.51314200E-03   
S   16   1.00
 7733000.0000000            -0.40222700E-06   
 1158000.0000000            -0.31244800E-05   
 263700.0000000             -0.16429000E-04   
  75010.0000000             -0.68542100E-04   
  24890.0000000             -0.24100100E-03   
   9318.0000000             -0.73353800E-03   
   3840.0000000             -0.20183000E-02   
   1684.0000000             -0.52610700E-02   
    766.3000000             -0.13098600E-01   
    359.5000000             -0.30179400E-01   
    173.4000000             -0.63188800E-01   
     85.6100000             -0.11385900       
     42.9300000             -0.16125100       
     21.5500000             -0.10923400       
     10.0500000              0.16299900       
      4.9780000              0.50141300       
S   16   1.00
 7733000.0000000             0.12169600E-06   
 1158000.0000000             0.94514100E-06   
 263700.0000000              0.49711900E-05   
  75010.0000000              0.20732300E-04   
  24890.0000000              0.72940200E-04   
   9318.0000000              0.22189900E-03   
   3840.0000000              0.61135500E-03   
   1684.0000000              0.15933700E-02   
    766.3000000              0.39800100E-02   
    359.5000000              0.91937500E-02   
    173.4000000              0.19439900E-01   
     85.6100000              0.35518700E-01   
     42.9300000              0.52067400E-01   
     21.5500000              0.36564400E-01   
     10.0500000             -0.59750000E-01   
      4.9780000             -0.23164100       
S   1   1.00
      2.4780000              1.0000000        
S   1   1.00
      1.1800000              1.0000000        
S   1   1.00
      0.5828000              1.0000000        
S   1   1.00
      0.2668000              1.0000000        
S   1   1.00
      0.1183000              1.0000000        
P   9   1.00
   6091.0000000              0.51619400E-04   
   1442.0000000              0.45846800E-03   
    468.3000000              0.26150900E-02   
    179.0000000              0.11255400E-01   
     75.6100000              0.38457700E-01   
     34.2200000              0.10508100E+00   
     16.2300000              0.21860300E+00   
      7.8900000              0.33087400E+00   
      3.8980000              0.32587900E+00   
P   9   1.00
   6091.0000000             -0.13925900E-04   
   1442.0000000             -0.12332400E-03   
    468.3000000             -0.70755100E-03   
    179.0000000             -0.30493900E-02   
     75.6100000             -0.10575200E-01   
     34.2200000             -0.29409400E-01   
     16.2300000             -0.63229600E-01   
      7.8900000             -0.98187000E-01   
      3.8980000             -0.10587000E+00   
P   1   1.00
      1.9330000              1.0000000        
P   1   1.00
      0.9057000              1.0000000        
P   1   1.00
      0.4140000              1.0000000        
P   1   1.00
      0.1836000              1.0000000        
P   1   1.00
      0.0785900              1.0000000        
D   1   1.00
      0.2500000              1.0000000        
D   1   1.00
      0.6180000              1.0000000        
D   1   1.00
      1.5290000              1.0000000        
D   1   1.00
      3.7810000              1.0000000        
F   1   1.00
      0.4230000              1.0000000        
F   1   1.00
      1.0890000              1.0000000        
****
Ar     0 
S   16   1.00
 9149000.0000000             0.0000013        
 1370000.0000000             0.0000104        
 311900.0000000              0.0000549        
  88650.0000000              0.0002296        
  29330.0000000              0.0008103        
  10930.0000000              0.0024853        
   4480.0000000              0.0068369        
   1962.0000000              0.0176199        
    894.1000000              0.0428752        
    419.6000000              0.0954853        
    202.3000000              0.1850640        
     99.8400000              0.2890420        
     50.0700000              0.3101660        
     25.1400000              0.1721830        
     11.8100000              0.0285227        
      5.8820000             -0.0005757        
S   16   1.00
 9149000.0000000            -0.0000004        
 1370000.0000000            -0.0000030        
 311900.0000000             -0.0000156        
  88650.0000000             -0.0000652        
  29330.0000000             -0.0002304        
  10930.0000000             -0.0007075        
   4480.0000000             -0.0019573        
   1962.0000000             -0.0050856        
    894.1000000             -0.0126528        
    419.6000000             -0.0293065        
    202.3000000             -0.0617712        
     99.8400000             -0.1125410        
     50.0700000             -0.1622930        
     25.1400000             -0.1184120        
     11.8100000              0.1461480        
      5.8820000              0.4977520        
S   16   1.00
 9149000.0000000             0.0000001        
 1370000.0000000             0.0000009        
 311900.0000000              0.0000049        
  88650.0000000              0.0000204        
  29330.0000000              0.0000720        
  10930.0000000              0.0002210        
   4480.0000000              0.0006125        
   1962.0000000              0.0015908        
    894.1000000              0.0039722        
    419.6000000              0.0092204        
    202.3000000              0.0196367        
     99.8400000              0.0362570        
     50.0700000              0.0541725        
     25.1400000              0.0409996        
     11.8100000             -0.0551744        
      5.8820000             -0.2387540        
S   1   1.00
      2.9390000              1.0000000        
S   1   1.00
      1.4050000              1.0000000        
S   1   1.00
      0.6963000              1.0000000        
S   1   1.00
      0.3188000              1.0000000        
S   1   1.00
      0.1410000              1.0000000        
P   9   1.00
   7050.0000000              0.0000502        
   1669.0000000              0.0004454        
    542.1000000              0.0025480        
    207.1000000              0.0110155        
     87.5200000              0.0378490        
     39.6100000              0.1043550        
     18.7800000              0.2193350        
      9.1300000              0.3346150        
      4.5160000              0.3267710        
P   9   1.00
   7050.0000000             -0.0000140        
   1669.0000000             -0.0001243        
    542.1000000             -0.0007147        
    207.1000000             -0.0030968        
     87.5200000             -0.0107961        
     39.6100000             -0.0303536        
     18.7800000             -0.0659785        
      9.1300000             -0.1038770        
      4.5160000             -0.1099560        
P   1   1.00
      2.2450000              1.0000000        
P   1   1.00
      1.0650000              1.0000000        
P   1   1.00
      0.4885000              1.0000000        
P   1   1.00
      0.2166000              1.0000000        
P   1   1.00
      0.0925500              1.0000000        
D   1   1.00
      0.3090000              1.0000000        
D   1   1.00
      0.7700000              1.0000000        
D   1   1.00
      1.9170000              1.0000000        
D   1   1.00
      4.7760000              1.0000000        
F   1   1.00
      0.5430000              1.0000000        
F   1   1.00
      1.3250000              1.0000000        
****


==> anc/prune-cc-pVXZ/prune-cc-pvqz <==
****
H     0 
S   3   1.00
     82.6400000              0.0020060        
     12.4100000              0.0153430        
      2.8240000              0.0755790        
S   1   1.00
      0.7977000              1.0000000        
S   1   1.00
      0.2581000              1.0000000        
S   1   1.00
      0.0898900              1.0000000        
P   1   1.00
      1.4070000              1.0000000        
P   1   1.00
      0.3880000              1.0000000        
D   1   1.00
      1.0570000              1.0000000        
****
He     0 
S   4   1.00
    528.5000000              0.0009400        
     79.3100000              0.0072140        
     18.0500000              0.0359750        
      5.0850000              0.1277820        
S   1   1.00
      1.6090000              1.0000000        
S   1   1.00
      0.5363000              1.0000000        
S   1   1.00
      0.1833000              1.0000000        
P   1   1.00
      3.0440000              1.0000000        
P   1   1.00
      0.7580000              1.0000000        
D   1   1.00
      1.9650000              1.0000000        
****
Li     0 
S   9   1.00
   6601.0000000              0.0001170        
    989.7000000              0.0009110        
    225.7000000              0.0047280        
     64.2900000              0.0191970        
     21.1800000              0.0630470        
      7.7240000              0.1632080        
      3.0030000              0.3148270        
      1.2120000              0.3939360        
      0.4930000              0.1969180        
S   9   1.00
   6601.0000000             -0.0000180        
    989.7000000             -0.0001420        
    225.7000000             -0.0007410        
     64.2900000             -0.0030200        
     21.1800000             -0.0101230        
      7.7240000             -0.0270940        
      3.0030000             -0.0573590        
      1.2120000             -0.0938950        
      0.4930000             -0.1210910        
S   1   1.00
      0.0951500              1.0000000        
S   1   1.00
      0.0479100              1.0000000        
S   1   1.00
      0.0222000              1.0000000        
P   3   1.00
      6.2500000              0.0033880        
      1.3700000              0.0193160        
      0.3672000              0.0791040        
P   1   1.00
      0.1192000              1.0000000        
P   1   1.00
      0.0447400              1.0000000        
P   1   1.00
      0.0179500              1.0000000        
D   1   1.00
      0.1874000              1.0000000        
D   1   1.00
      0.0801000              1.0000000        
F   1   1.00
      0.1829000              1.0000000        
****
Be     0 
S   9   1.00
  14630.0000000              0.0000920        
   2191.0000000              0.0007130        
    498.2000000              0.0037350        
    140.9000000              0.0154680        
     45.8600000              0.0528740        
     16.4700000              0.1456940        
      6.3190000              0.3026810        
      2.5350000              0.4049360        
      1.0350000              0.2223870        
S   9   1.00
  14630.0000000             -0.0000170        
   2191.0000000             -0.0001300        
    498.2000000             -0.0006790        
    140.9000000             -0.0028570        
     45.8600000             -0.0098130        
     16.4700000             -0.0286090        
      6.3190000             -0.0637600        
      2.5350000             -0.1172310        
      1.0350000             -0.1212020        
S   1   1.00
      0.2528000              1.0000000        
S   1   1.00
      0.1052000              1.0000000        
S   1   1.00
      0.0426100              1.0000000        
P   3   1.00
     14.0300000              0.0040990        
      3.1680000              0.0256260        
      0.9024000              0.1037680        
P   1   1.00
      0.3036000              1.0000000        
P   1   1.00
      0.1130000              1.0000000        
P   1   1.00
      0.0428600              1.0000000        
D   1   1.00
      0.3480000              1.0000000        
D   1   1.00
      0.1803000              1.0000000        
F   1   1.00
      0.3250000              1.0000000        
****
B     0 
S   9   1.00
  23870.0000000              0.0000880        
   3575.0000000              0.0006870        
    812.8000000              0.0036000        
    229.7000000              0.0149490        
     74.6900000              0.0514350        
     26.8100000              0.1433020        
     10.3200000              0.3009350        
      4.1780000              0.4035260        
      1.7270000              0.2253400        
S   9   1.00
  23870.0000000             -0.0000180        
   3575.0000000             -0.0001390        
    812.8000000             -0.0007250        
    229.7000000             -0.0030630        
     74.6900000             -0.0105810        
     26.8100000             -0.0313650        
     10.3200000             -0.0710120        
      4.1780000             -0.1321030        
      1.7270000             -0.1230720        
S   1   1.00
      0.4704000              1.0000000        
S   1   1.00
      0.1896000              1.0000000        
S   1   1.00
      0.0739400              1.0000000        
P   3   1.00
     22.2600000              0.0050950        
      5.0580000              0.0332060        
      1.4870000              0.1323140        
P   1   1.00
      0.5071000              1.0000000        
P   1   1.00
      0.1812000              1.0000000        
P   1   1.00
      0.0646300              1.0000000        
D   1   1.00
      0.6610000              1.0000000        
D   1   1.00
      0.1990000              1.0000000        
F   1   1.00
      0.4900000              1.0000000        
****
C     0 
S   9   1.00
  33980.0000000              0.0000910        
   5089.0000000              0.0007040        
   1157.0000000              0.0036930        
    326.6000000              0.0153600        
    106.1000000              0.0529290        
     38.1100000              0.1470430        
     14.7500000              0.3056310        
      6.0350000              0.3993450        
      2.5300000              0.2170510        
S   9   1.00
  33980.0000000             -0.0000190        
   5089.0000000             -0.0001510        
   1157.0000000             -0.0007850        
    326.6000000             -0.0033240        
    106.1000000             -0.0115120        
     38.1100000             -0.0341600        
     14.7500000             -0.0771730        
      6.0350000             -0.1414930        
      2.5300000             -0.1180190        
S   1   1.00
      0.7355000              1.0000000        
S   1   1.00
      0.2905000              1.0000000        
S   1   1.00
      0.1111000              1.0000000        
P   3   1.00
     34.5100000              0.0053780        
      7.9150000              0.0361320        
      2.3680000              0.1424930        
P   1   1.00
      0.8132000              1.0000000        
P   1   1.00
      0.2890000              1.0000000        
P   1   1.00
      0.1007000              1.0000000        
D   1   1.00
      1.0970000              1.0000000        
D   1   1.00
      0.3180000              1.0000000        
F   1   1.00
      0.7610000              1.0000000        
****
N     0 
S   9   1.00
  45840.0000000              0.0000920        
   6868.0000000              0.0007170        
   1563.0000000              0.0037490        
    442.4000000              0.0155320        
    144.3000000              0.0531460        
     52.1800000              0.1467870        
     20.3400000              0.3046630        
      8.3810000              0.3976840        
      3.5290000              0.2176410        
S   9   1.00
  45840.0000000             -0.0000200        
   6868.0000000             -0.0001590        
   1563.0000000             -0.0008240        
    442.4000000             -0.0034780        
    144.3000000             -0.0119660        
     52.1800000             -0.0353880        
     20.3400000             -0.0800770        
      8.3810000             -0.1467220        
      3.5290000             -0.1163600        
S   1   1.00
      1.0540000              1.0000000        
S   1   1.00
      0.4118000              1.0000000        
S   1   1.00
      0.1552000              1.0000000        
P   3   1.00
     49.3300000              0.0055330        
     11.3700000              0.0379620        
      3.4350000              0.1490280        
P   1   1.00
      1.1820000              1.0000000        
P   1   1.00
      0.4173000              1.0000000        
P   1   1.00
      0.1428000              1.0000000        
D   1   1.00
      1.6540000              1.0000000        
D   1   1.00
      0.4690000              1.0000000        
F   1   1.00
      1.0930000              1.0000000        
****
O     0 
S   9   1.00
  61420.0000000              0.0000900        
   9199.0000000              0.0006980        
   2091.0000000              0.0036640        
    590.9000000              0.0152180        
    192.3000000              0.0524230        
     69.3200000              0.1459210        
     26.9700000              0.3052580        
     11.1000000              0.3985080        
      4.6820000              0.2169800        
S   9   1.00
  61420.0000000             -0.0000200        
   9199.0000000             -0.0001590        
   2091.0000000             -0.0008290        
    590.9000000             -0.0035080        
    192.3000000             -0.0121560        
     69.3200000             -0.0362610        
     26.9700000             -0.0829920        
     11.1000000             -0.1520900        
      4.6820000             -0.1153310        
S   1   1.00
      1.4280000              1.0000000        
S   1   1.00
      0.5547000              1.0000000        
S   1   1.00
      0.2067000              1.0000000        
P   3   1.00
     63.4200000              0.0060440        
     14.6600000              0.0417990        
      4.4590000              0.1611430        
P   1   1.00
      1.5310000              1.0000000        
P   1   1.00
      0.5302000              1.0000000        
P   1   1.00
      0.1750000              1.0000000        
D   1   1.00
      2.3140000              1.0000000        
D   1   1.00
      0.6450000              1.0000000        
****
P     0 
S   13   1.00
 615200.0000000              0.247450e-04     
  92120.0000000              0.192465e-03     
  20950.0000000              0.101202e-02     
   5920.0000000              0.427261e-02     
   1922.0000000              0.154161e-01     
    688.0000000              0.485976e-01     
    265.0000000              0.130060e+00     
    108.2000000              0.274514e+00     
     46.2200000              0.385402e+00     
     20.2300000              0.255934e+00     
      7.8590000              0.391237e-01     
      3.5470000             -0.368010e-02     
      1.5640000              0.208211e-02     
S   13   1.00
 615200.0000000             -0.672205e-05     
  92120.0000000             -0.522311e-04     
  20950.0000000             -0.275361e-03     
   5920.0000000             -0.116307e-02     
   1922.0000000             -0.424281e-02     
    688.0000000             -0.136114e-01     
    265.0000000             -0.385114e-01     
    108.2000000             -0.906643e-01     
     46.2200000             -0.166584e+00     
     20.2300000             -0.161447e+00     
      7.8590000              0.146781e+00     
      3.5470000              0.566682e+00     
      1.5640000              0.416433e+00     
S   13   1.00
 615200.0000000              0.184740e-05     
  92120.0000000              0.143380e-04     
  20950.0000000              0.757228e-04     
   5920.0000000              0.319205e-03     
   1922.0000000              0.116851e-02     
    688.0000000              0.374267e-02     
    265.0000000              0.106817e-01     
    108.2000000              0.252657e-01     
     46.2200000              0.479283e-01     
     20.2300000              0.477096e-01     
      7.8590000             -0.466525e-01     
      3.5470000             -0.234968e+00     
      1.5640000             -0.311337e+00     
S   1   1.00
      0.4888000              1.0000000        
S   1   1.00
      0.2266000              1.0000000        
S   1   1.00
      0.0933100              1.0000000        
P   8   1.00
   1367.0000000              0.421015e-03     
    324.0000000              0.360985e-02     
    104.6000000              0.189217e-01     
     39.3700000              0.705560e-01     
     16.2600000              0.188157e+00     
      7.0560000              0.338709e+00     
      3.1300000              0.381943e+00     
      1.3940000              0.195261e+00     
P   8   1.00
   1367.0000000             -0.100827e-03     
    324.0000000             -0.854499e-03     
    104.6000000             -0.457116e-02     
     39.3700000             -0.170327e-01     
     16.2600000             -0.475204e-01     
      7.0560000             -0.852786e-01     
      3.1300000             -0.109676e+00     
      1.3940000             -0.161181e-01     
P   1   1.00
      0.5179000              1.0000000        
P   1   1.00
      0.2032000              1.0000000        
P   1   1.00
      0.0769800              1.0000000        
D   1   1.00
      0.2160000              1.0000000        
D   1   1.00
      0.6520000              1.0000000        
F   1   1.00
      1.4280000              1.0000000        
****
F     0 
S   9   1.00
  74530.0000000              0.0000950        
  11170.0000000              0.0007380        
   2543.0000000              0.0038580        
    721.0000000              0.0159260        
    235.9000000              0.0542890        
     85.6000000              0.1495130        
     33.5500000              0.3082520        
     13.9300000              0.3948530        
      5.9150000              0.2110310        
S   9   1.00
  74530.0000000             -0.0000220        
  11170.0000000             -0.0001720        
   2543.0000000             -0.0008910        
    721.0000000             -0.0037480        
    235.9000000             -0.0128620        
     85.6000000             -0.0380610        
     33.5500000             -0.0862390        
     13.9300000             -0.1558650        
      5.9150000             -0.1109140        
S   1   1.00
      1.8430000              1.0000000        
S   1   1.00
      0.7124000              1.0000000        
S   1   1.00
      0.2637000              1.0000000        
P   3   1.00
     80.3900000              0.0063470        
     18.6300000              0.0442040        
      5.6940000              0.1685140        
P   1   1.00
      1.9530000              1.0000000        
P   1   1.00
      0.6702000              1.0000000        
P   1   1.00
      0.2166000              1.0000000        
D   1   1.00
      3.1070000              1.0000000        
D   1   1.00
      0.8550000              1.0000000        
F   1   1.00
      1.9170000              1.0000000        
****
Ne     0 
S   9   1.00
  99920.0000000              0.0000860        
  14960.0000000              0.0006690        
   3399.0000000              0.0035180        
    958.9000000              0.0146670        
    311.2000000              0.0509620        
    111.7000000              0.1437440        
     43.3200000              0.3045620        
     17.8000000              0.4001050        
      7.5030000              0.2186440        
S   9   1.00
  99920.0000000             -0.0000200        
  14960.0000000             -0.0001580        
   3399.0000000             -0.0008240        
    958.9000000             -0.0035000        
    311.2000000             -0.0122330        
    111.7000000             -0.0370170        
     43.3200000             -0.0861130        
     17.8000000             -0.1583810        
      7.5030000             -0.1142880        
S   1   1.00
      2.3370000              1.0000000        
S   1   1.00
      0.9001000              1.0000000        
S   1   1.00
      0.3301000              1.0000000        
P   3   1.00
     99.6800000              0.0065660        
     23.1500000              0.0459790        
      7.1080000              0.1734190        
P   1   1.00
      2.4410000              1.0000000        
P   1   1.00
      0.8339000              1.0000000        
P   1   1.00
      0.2662000              1.0000000        
D   1   1.00
      4.0140000              1.0000000        
D   1   1.00
      1.0960000              1.0000000        
F   1   1.00
      2.5440000              1.0000000        
****
Na     0 
S   16   1.00
 1224000.0000000             0.478894e-05     
 183200.0000000              0.372395e-04     
  41700.0000000              0.195831e-03     
  11810.0000000              0.826698e-03     
   3853.0000000              0.300251e-02     
   1391.0000000              0.970310e-02     
    542.5000000              0.282337e-01     
    224.9000000              0.732058e-01     
     97.9300000              0.162897e+00     
     44.3100000              0.288708e+00     
     20.6500000              0.346829e+00     
      9.7290000              0.206865e+00     
      4.2280000              0.328009e-01     
      1.9690000             -0.647736e-03     
      0.8890000              0.145878e-02     
      0.3964000             -0.178346e-03     
S   16   1.00
 1224000.0000000            -0.116958e-05     
 183200.0000000             -0.909110e-05     
  41700.0000000             -0.478499e-04     
  11810.0000000             -0.201962e-03     
   3853.0000000             -0.735837e-03     
   1391.0000000             -0.238746e-02     
    542.5000000             -0.704969e-02     
    224.9000000             -0.187856e-01     
     97.9300000             -0.446153e-01     
     44.3100000             -0.897741e-01     
     20.6500000             -0.142940e+00     
      9.7290000             -0.124315e+00     
      4.2280000              0.999648e-01     
      1.9690000              0.417080e+00     
      0.8890000              0.475123e+00     
      0.3964000              0.163268e+00     
S   16   1.00
 1224000.0000000             0.175871e-06     
 183200.0000000              0.136594e-05     
  41700.0000000              0.719795e-05     
  11810.0000000              0.303349e-04     
   3853.0000000              0.110752e-03     
   1391.0000000              0.358596e-03     
    542.5000000              0.106272e-02     
    224.9000000              0.282687e-02     
     97.9300000              0.676742e-02     
     44.3100000              0.136480e-01     
     20.6500000              0.222814e-01     
      9.7290000              0.196011e-01     
      4.2280000             -0.167708e-01     
      1.9690000             -0.773734e-01     
      0.8890000             -0.113501e+00     
      0.3964000             -0.139130e+00     
S   1   1.00
      0.0699300              1.0000000        
S   1   1.00
      0.0328900              1.0000000        
S   1   1.00
      0.0161200              1.0000000        
P   9   1.00
    413.4000000              0.908196e-03     
     97.9800000              0.741773e-02     
     31.3700000              0.357464e-01     
     11.6200000              0.118520e+00     
      4.6710000              0.261403e+00     
      1.9180000              0.378395e+00     
      0.7775000              0.334632e+00     
      0.3013000              0.126844e+00     
      0.2275000             -0.147117e-01     
P   9   1.00
    413.4000000             -0.901741e-04     
     97.9800000             -0.739342e-03     
     31.3700000             -0.357309e-02     
     11.6200000             -0.120142e-01     
      4.6710000             -0.267178e-01     
      1.9180000             -0.392753e-01     
      0.7775000             -0.376083e-01     
      0.3013000             -0.433228e-01     
      0.2275000              0.518003e-01     
P   1   1.00
      0.0752700              1.0000000        
P   1   1.00
      0.0312600              1.0000000        
P   1   1.00
      0.0134200              1.0000000        
D   1   1.00
      0.1367000              1.0000000        
D   1   1.00
      0.0636000              1.0000000        
F   1   1.00
      0.1397000              1.0000000        
****
Mg     0 
S   13   1.00
 327600.0000000              0.309608e-04     
  49050.0000000              0.240954e-03     
  11150.0000000              0.126660e-02     
   3152.0000000              0.533359e-02     
   1025.0000000              0.190770e-01     
    368.8000000              0.588058e-01     
    143.2000000              0.151454e+00     
     58.9600000              0.300716e+00     
     25.4000000              0.381149e+00     
     11.1500000              0.213584e+00     
      4.0040000              0.231210e-01     
      1.7010000             -0.230757e-02     
      0.7060000              0.128900e-02     
S   13   1.00
 327600.0000000             -0.783173e-05     
  49050.0000000             -0.607935e-04     
  11150.0000000             -0.321197e-03     
   3152.0000000             -0.134955e-02     
   1025.0000000             -0.490570e-02     
    368.8000000             -0.153561e-01     
    143.2000000             -0.423409e-01     
     58.9600000             -0.940603e-01     
     25.4000000             -0.163425e+00     
     11.1500000             -0.124754e+00     
      4.0040000              0.235623e+00     
      1.7010000              0.577563e+00     
      0.7060000              0.335232e+00     
S   13   1.00
 327600.0000000              0.150908e-05     
  49050.0000000              0.117134e-04     
  11150.0000000              0.618980e-04     
   3152.0000000              0.260088e-03     
   1025.0000000              0.946218e-03     
    368.8000000              0.296595e-02     
    143.2000000              0.821245e-02     
     58.9600000              0.183977e-01     
     25.4000000              0.326657e-01     
     11.1500000              0.257315e-01     
      4.0040000             -0.535351e-01     
      1.7010000             -0.156895e+00     
      0.7060000             -0.206659e+00     
S   1   1.00
      0.1410000              1.0000000        
S   1   1.00
      0.0680800              1.0000000        
S   1   1.00
      0.0306300              1.0000000        
P   9   1.00
    539.6000000              0.833969e-03     
    127.9000000              0.689215e-02     
     41.0200000              0.337874e-01     
     15.2500000              0.114401e+00     
      6.1660000              0.259514e+00     
      2.5610000              0.385095e+00     
      1.0600000              0.335373e+00     
      0.4176000              0.110641e+00     
      0.2690000             -0.121315e-01     
P   9   1.00
    539.6000000             -0.132076e-03     
    127.9000000             -0.109538e-02     
     41.0200000             -0.539495e-02     
     15.2500000             -0.185572e-01     
      6.1660000             -0.427375e-01     
      2.5610000             -0.647684e-01     
      1.0600000             -0.627818e-01     
      0.4176000             -0.244912e-01     
      0.2690000              0.104761e+00     
P   1   1.00
      0.1223000              1.0000000        
P   1   1.00
      0.0547600              1.0000000        
P   1   1.00
      0.0238800              1.0000000        
D   1   1.00
      0.1260000              1.0000000        
D   1   1.00
      0.2940000              1.0000000        
F   1   1.00
      0.2520000              1.0000000        
****
Al     0 
S   13   1.00
 419600.0000000              0.278219e-04     
  62830.0000000              0.216330e-03     
  14290.0000000              0.113754e-02     
   4038.0000000              0.479635e-02     
   1312.0000000              0.172389e-01     
    470.5000000              0.538066e-01     
    181.8000000              0.141326e+00     
     74.4600000              0.289268e+00     
     31.9000000              0.384825e+00     
     13.9600000              0.232852e+00     
      5.1800000              0.293330e-01     
      2.2650000             -0.300574e-02     
      0.9664000              0.166673e-02     
S   13   1.00
 419600.0000000             -0.723754e-05     
  62830.0000000             -0.561733e-04     
  14290.0000000             -0.296528e-03     
   4038.0000000             -0.124913e-02     
   1312.0000000             -0.455101e-02     
    470.5000000             -0.144393e-01     
    181.8000000             -0.403464e-01     
     74.4600000             -0.922618e-01     
     31.9000000             -0.164510e+00     
     13.9600000             -0.141296e+00     
      5.1800000              0.195365e+00     
      2.2650000              0.572475e+00     
      0.9664000              0.374041e+00     
S   13   1.00
 419600.0000000              0.167150e-05     
  62830.0000000              0.129641e-04     
  14290.0000000              0.685101e-04     
   4038.0000000              0.288274e-03     
   1312.0000000              0.105276e-02     
    470.5000000              0.333878e-02     
    181.8000000              0.939217e-02     
     74.4600000              0.216047e-01     
     31.9000000              0.395873e-01     
     13.9600000              0.349180e-01     
      5.1800000             -0.528415e-01     
      2.2650000             -0.191878e+00     
      0.9664000             -0.254115e+00     
S   1   1.00
      0.2447000              1.0000000        
S   1   1.00
      0.1184000              1.0000000        
S   1   1.00
      0.0502100              1.0000000        
P   8   1.00
    891.3000000              0.491755e-03     
    211.3000000              0.415843e-02     
     68.2800000              0.212538e-01     
     25.7000000              0.764058e-01     
     10.6300000              0.194277e+00     
      4.6020000              0.334428e+00     
      2.0150000              0.375026e+00     
      0.8706000              0.204041e+00     
P   8   1.00
    891.3000000             -0.888695e-04     
    211.3000000             -0.745823e-03     
     68.2800000             -0.387025e-02     
     25.7000000             -0.139350e-01     
     10.6300000             -0.366860e-01     
      4.6020000             -0.627797e-01     
      2.0150000             -0.789602e-01     
      0.8706000             -0.288589e-01     
P   1   1.00
      0.2972000              1.0000000        
P   1   1.00
      0.1100000              1.0000000        
P   1   1.00
      0.0398900              1.0000000        
D   1   1.00
      0.1090000              1.0000000        
D   1   1.00
      0.3330000              1.0000000        
F   1   1.00
      0.2440000              1.0000000        
****
Si     0 
S   13   1.00
 513000.0000000              0.260920e-04     
  76820.0000000              0.202905e-03     
  17470.0000000              0.106715e-02     
   4935.0000000              0.450597e-02     
   1602.0000000              0.162359e-01     
    574.1000000              0.508913e-01     
    221.5000000              0.135155e+00     
     90.5400000              0.281292e+00     
     38.7400000              0.385336e+00     
     16.9500000              0.245651e+00     
      6.4520000              0.343145e-01     
      2.8740000             -0.334884e-02     
      1.2500000              0.187625e-02     
S   13   1.00
 513000.0000000             -0.694880e-05     
  76820.0000000             -0.539641e-04     
  17470.0000000             -0.284716e-03     
   4935.0000000             -0.120203e-02     
   1602.0000000             -0.438397e-02     
    574.1000000             -0.139776e-01     
    221.5000000             -0.393516e-01     
     90.5400000             -0.914283e-01     
     38.7400000             -0.165609e+00     
     16.9500000             -0.152505e+00     
      6.4520000              0.168524e+00     
      2.8740000              0.569284e+00     
      1.2500000              0.398056e+00     
S   13   1.00
 513000.0000000              0.178068e-05     
  76820.0000000              0.138148e-04     
  17470.0000000              0.730005e-04     
   4935.0000000              0.307666e-03     
   1602.0000000              0.112563e-02     
    574.1000000              0.358435e-02     
    221.5000000              0.101728e-01     
     90.5400000              0.237520e-01     
     38.7400000              0.443483e-01     
     16.9500000              0.419041e-01     
      6.4520000             -0.502504e-01     
      2.8740000             -0.216578e+00     
      1.2500000             -0.286448e+00     
S   1   1.00
      0.3599000              1.0000000        
S   1   1.00
      0.1699000              1.0000000        
S   1   1.00
      0.0706600              1.0000000        
P   8   1.00
   1122.0000000              0.448143e-03     
    266.0000000              0.381639e-02     
     85.9200000              0.198105e-01     
     32.3300000              0.727017e-01     
     13.3700000              0.189839e+00     
      5.8000000              0.335672e+00     
      2.5590000              0.379365e+00     
      1.1240000              0.201193e+00     
P   8   1.00
   1122.0000000             -0.964883e-04     
    266.0000000             -0.811971e-03     
     85.9200000             -0.430087e-02     
     32.3300000             -0.157502e-01     
     13.3700000             -0.429541e-01     
      5.8000000             -0.752574e-01     
      2.5590000             -0.971446e-01     
      1.1240000             -0.227507e-01     
P   1   1.00
      0.3988000              1.0000000        
P   1   1.00
      0.1533000              1.0000000        
P   1   1.00
      0.0572800              1.0000000        
D   1   1.00
      0.1590000              1.0000000        
D   1   1.00
      0.4810000              1.0000000        
F   1   1.00
      0.3360000              1.0000000        
****
P     0 
S   13   1.00
 615200.0000000              0.247450e-04     
  92120.0000000              0.192465e-03     
  20950.0000000              0.101202e-02     
   5920.0000000              0.427261e-02     
   1922.0000000              0.154161e-01     
    688.0000000              0.485976e-01     
    265.0000000              0.130060e+00     
    108.2000000              0.274514e+00     
     46.2200000              0.385402e+00     
     20.2300000              0.255934e+00     
      7.8590000              0.391237e-01     
      3.5470000             -0.368010e-02     
      1.5640000              0.208211e-02     
S   13   1.00
 615200.0000000             -0.672205e-05     
  92120.0000000             -0.522311e-04     
  20950.0000000             -0.275361e-03     
   5920.0000000             -0.116307e-02     
   1922.0000000             -0.424281e-02     
    688.0000000             -0.136114e-01     
    265.0000000             -0.385114e-01     
    108.2000000             -0.906643e-01     
     46.2200000             -0.166584e+00     
     20.2300000             -0.161447e+00     
      7.8590000              0.146781e+00     
      3.5470000              0.566682e+00     
      1.5640000              0.416433e+00     
S   13   1.00
 615200.0000000              0.184740e-05     
  92120.0000000              0.143380e-04     
  20950.0000000              0.757228e-04     
   5920.0000000              0.319205e-03     
   1922.0000000              0.116851e-02     
    688.0000000              0.374267e-02     
    265.0000000              0.106817e-01     
    108.2000000              0.252657e-01     
     46.2200000              0.479283e-01     
     20.2300000              0.477096e-01     
      7.8590000             -0.466525e-01     
      3.5470000             -0.234968e+00     
      1.5640000             -0.311337e+00     
S   1   1.00
      0.4888000              1.0000000        
S   1   1.00
      0.2266000              1.0000000        
S   1   1.00
      0.0933100              1.0000000        
P   8   1.00
   1367.0000000              0.421015e-03     
    324.0000000              0.360985e-02     
    104.6000000              0.189217e-01     
     39.3700000              0.705560e-01     
     16.2600000              0.188157e+00     
      7.0560000              0.338709e+00     
      3.1300000              0.381943e+00     
      1.3940000              0.195261e+00     
P   8   1.00
   1367.0000000             -0.100827e-03     
    324.0000000             -0.854499e-03     
    104.6000000             -0.457116e-02     
     39.3700000             -0.170327e-01     
     16.2600000             -0.475204e-01     
      7.0560000             -0.852786e-01     
      3.1300000             -0.109676e+00     
      1.3940000             -0.161181e-01     
P   1   1.00
      0.5179000              1.0000000        
P   1   1.00
      0.2032000              1.0000000        
P   1   1.00
      0.0769800              1.0000000        
F   1   1.00
      0.4520000              1.0000000        
****
S     0 
S   13   1.00
 727800.0000000              0.236025e-04     
 109000.0000000              0.183482e-03     
  24800.0000000              0.964278e-03     
   7014.0000000              0.406537e-02     
   2278.0000000              0.146973e-01     
    814.7000000              0.465081e-01     
    313.4000000              0.125508e+00     
    127.7000000              0.268433e+00     
     54.4800000              0.384809e+00     
     23.8500000              0.265372e+00     
      9.4280000              0.437326e-01     
      4.2900000             -0.378807e-02     
      1.9090000              0.218083e-02     
S   13   1.00
 727800.0000000             -0.652179e-05     
 109000.0000000             -0.506631e-04     
  24800.0000000             -0.266833e-03     
   7014.0000000             -0.112601e-02     
   2278.0000000             -0.411186e-02     
    814.7000000             -0.132454e-01     
    313.4000000             -0.377004e-01     
    127.7000000             -0.898554e-01     
     54.4800000             -0.167098e+00     
     23.8500000             -0.169354e+00     
      9.4280000              0.127824e+00     
      4.2900000              0.564862e+00     
      1.9090000              0.431767e+00     
S   13   1.00
 727800.0000000              0.189406e-05     
 109000.0000000              0.146948e-04     
  24800.0000000              0.775460e-04     
   7014.0000000              0.326509e-03     
   2278.0000000              0.119686e-02     
    814.7000000              0.384799e-02     
    313.4000000              0.110539e-01     
    127.7000000              0.264645e-01     
     54.4800000              0.508771e-01     
     23.8500000              0.530030e-01     
      9.4280000             -0.425518e-01     
      4.2900000             -0.250853e+00     
      1.9090000             -0.333152e+00     
S   1   1.00
      0.6270000              1.0000000        
S   1   1.00
      0.2873000              1.0000000        
S   1   1.00
      0.1172000              1.0000000        
P   8   1.00
   1546.0000000              0.441183e-03     
    366.4000000              0.377571e-02     
    118.4000000              0.198360e-01     
     44.5300000              0.742063e-01     
     18.3800000              0.197327e+00     
      7.9650000              0.351851e+00     
      3.5410000              0.378687e+00     
      1.5910000              0.170931e+00     
P   8   1.00
   1546.0000000             -0.113110e-03     
    366.4000000             -0.958581e-03     
    118.4000000             -0.513471e-02     
     44.5300000             -0.192641e-01     
     18.3800000             -0.535980e-01     
      7.9650000             -0.960333e-01     
      3.5410000             -0.118183e+00     
      1.5910000              0.923194e-02     
P   1   1.00
      0.6205000              1.0000000        
P   1   1.00
      0.2420000              1.0000000        
P   1   1.00
      0.0901400              1.0000000        
D   1   1.00
      0.2690000              1.0000000        
D   1   1.00
      0.8190000              1.0000000        
F   1   1.00
      0.5570000              1.0000000        
****
Cl     0 
S   13   1.00
 834900.0000000              0.231688e-04     
 125000.0000000              0.180154e-03     
  28430.0000000              0.947782e-03     
   8033.0000000              0.400139e-02     
   2608.0000000              0.144629e-01     
    933.9000000              0.456586e-01     
    360.0000000              0.123248e+00     
    147.0000000              0.264369e+00     
     62.8800000              0.382989e+00     
     27.6000000              0.270934e+00     
     11.0800000              0.471404e-01     
      5.0750000             -0.371766e-02     
      2.2780000              0.219158e-02     
S   13   1.00
 834900.0000000             -0.649649e-05     
 125000.0000000             -0.504895e-04     
  28430.0000000             -0.266113e-03     
   8033.0000000             -0.112499e-02     
   2608.0000000             -0.410497e-02     
    933.9000000             -0.131987e-01     
    360.0000000             -0.375342e-01     
    147.0000000             -0.897233e-01     
     62.8800000             -0.167671e+00     
     27.6000000             -0.174763e+00     
     11.0800000              0.114909e+00     
      5.0750000              0.563618e+00     
      2.2780000              0.441606e+00     
S   13   1.00
 834900.0000000              0.196645e-05     
 125000.0000000              0.152620e-04     
  28430.0000000              0.806086e-04     
   8033.0000000              0.339960e-03     
   2608.0000000              0.124551e-02     
    933.9000000              0.399612e-02     
    360.0000000              0.114751e-01     
    147.0000000              0.275504e-01     
     62.8800000              0.532917e-01     
     27.6000000              0.571246e-01     
     11.0800000             -0.395201e-01     
      5.0750000             -0.264343e+00     
      2.2780000             -0.349291e+00     
S   1   1.00
      0.7775000              1.0000000        
S   1   1.00
      0.3527000              1.0000000        
S   1   1.00
      0.1431000              1.0000000        
P   8   1.00
   1703.0000000              0.474039e-03     
    403.6000000              0.406412e-02     
    130.3000000              0.213355e-01     
     49.0500000              0.794611e-01     
     20.2600000              0.208927e+00     
      8.7870000              0.364945e+00     
      3.9190000              0.371725e+00     
      1.7650000              0.146292e+00     
P   8   1.00
   1703.0000000             -0.128266e-03     
    403.6000000             -0.109356e-02     
    130.3000000             -0.583429e-02     
     49.0500000             -0.219258e-01     
     20.2600000             -0.601385e-01     
      8.7870000             -0.106929e+00     
      3.9190000             -0.122454e+00     
      1.7650000              0.383619e-01     
P   1   1.00
      0.7207000              1.0000000        
P   1   1.00
      0.2839000              1.0000000        
P   1   1.00
      0.1060000              1.0000000        
D   1   1.00
      1.0460000              1.0000000        
D   1   1.00
      0.3440000              1.0000000        
F   1   1.00
      0.7060000              1.0000000        
****
Ar     0 
S   13   1.00
 950600.0000000              0.227545e-04     
 142300.0000000              0.176945e-03     
  32360.0000000              0.931282e-03     
   9145.0000000              0.392860e-02     
   2970.0000000              0.142064e-01     
   1064.0000000              0.448114e-01     
    410.8000000              0.121001e+00     
    168.0000000              0.260579e+00     
     71.9900000              0.381364e+00     
     31.6700000              0.276058e+00     
     12.8900000              0.505179e-01     
      5.9290000             -0.359866e-02     
      2.6780000              0.218798e-02     
S   13   1.00
 950600.0000000             -0.646201e-05     
 142300.0000000             -0.502346e-04     
  32360.0000000             -0.264804e-03     
   9145.0000000             -0.111895e-02     
   2970.0000000             -0.408276e-02     
   1064.0000000             -0.131216e-01     
    410.8000000             -0.372855e-01     
    168.0000000             -0.894709e-01     
     71.9900000             -0.168054e+00     
     31.6700000             -0.179594e+00     
     12.8900000              0.102953e+00     
      5.9290000              0.562630e+00     
      2.6780000              0.450355e+00     
S   13   1.00
 950600.0000000              0.202056e-05     
 142300.0000000              0.156851e-04     
  32360.0000000              0.828617e-04     
   9145.0000000              0.349264e-03     
   2970.0000000              0.127976e-02     
   1064.0000000              0.410365e-02     
    410.8000000              0.117789e-01     
    168.0000000              0.283868e-01     
     71.9900000              0.552406e-01     
     31.6700000              0.607492e-01     
     12.8900000             -0.362012e-01     
      5.9290000             -0.275398e+00     
      2.6780000             -0.362845e+00     
S   1   1.00
      0.9416000              1.0000000        
S   1   1.00
      0.4239000              1.0000000        
S   1   1.00
      0.1714000              1.0000000        
P   8   1.00
   1890.0000000              0.495752e-03     
    447.8000000              0.425172e-02     
    144.6000000              0.223277e-01     
     54.4600000              0.830878e-01     
     22.5100000              0.217110e+00     
      9.7740000              0.374507e+00     
      4.3680000              0.366445e+00     
      1.9590000              0.129245e+00     
P   8   1.00
   1890.0000000             -0.138863e-03     
    447.8000000             -0.118870e-02     
    144.6000000             -0.632553e-02     
     54.4600000             -0.238813e-01     
     22.5100000             -0.649238e-01     
      9.7740000             -0.115444e+00     
      4.3680000             -0.123651e+00     
      1.9590000              0.649055e-01     
P   1   1.00
      0.8260000              1.0000000        
P   1   1.00
      0.3297000              1.0000000        
P   1   1.00
      0.1242000              1.0000000        
D   1   1.00
      0.4100000              1.0000000        
D   1   1.00
      1.2540000              1.0000000        
F   1   1.00
      0.8900000              1.0000000        
****
Ca     0 
S   19   1.00
 7503960.0000000             0.00000224       
 1123486.0000000             0.00001744       
 255663.5000000              0.00009177       
  72416.0600000              0.00038768       
  23626.0400000              0.00141185       
   8529.9860000              0.00459359       
   3327.3410000              0.01359733       
   1380.3540000              0.03667360       
    602.2149000              0.08872076       
    273.8874000              0.18414893       
    128.9451000              0.30074216       
     62.4229900              0.32434815       
     30.5743700              0.17195747       
     13.8552200              0.02480933       
      6.8362040             -0.00103408       
      3.3781530              0.00101290       
      1.4919070             -0.00046678       
      0.7211400              0.00018662       
      0.3341520             -0.00008808       
S   19   1.00
 7503960.0000000            -0.00000065       
 1123486.0000000            -0.00000507       
 255663.5000000             -0.00002663       
  72416.0600000             -0.00011266       
  23626.0400000             -0.00041030       
   8529.9860000             -0.00134111       
   3327.3410000             -0.00399404       
   1380.3540000             -0.01098903       
    602.2149000             -0.02756447       
    273.8874000             -0.06216246       
    128.9451000             -0.11860476       
     62.4229900             -0.17410494       
     30.5743700             -0.11847714       
     13.8552200              0.19457468       
      6.8362040              0.54661131       
      3.3781530              0.38126324       
      1.4919070              0.05187853       
      0.7211400             -0.00204996       
      0.3341520              0.00168809       
S   19   1.00
 7503960.0000000             0.00000022       
 1123486.0000000             0.00000175       
 255663.5000000              0.00000918       
  72416.0600000              0.00003888       
  23626.0400000              0.00014138       
   8529.9860000              0.00046324       
   3327.3410000              0.00137731       
   1380.3540000              0.00380786       
    602.2149000              0.00955641       
    273.8874000              0.02183132       
    128.9451000              0.04214951       
     62.4229900              0.06462845       
     30.5743700              0.04535983       
     13.8552200             -0.08249853       
      6.8362040             -0.32315107       
      3.3781530             -0.36063496       
      1.4919070              0.20438954       
      0.7211400              0.69610089       
      0.3341520              0.36177498       
S   19   1.00
 7503960.0000000            -0.00000005       
 1123486.0000000            -0.00000042       
 255663.5000000             -0.00000219       
  72416.0600000             -0.00000929       
  23626.0400000             -0.00003374       
   8529.9860000             -0.00011070       
   3327.3410000             -0.00032862       
   1380.3540000             -0.00091050       
    602.2149000             -0.00228090       
    273.8874000             -0.00523095       
    128.9451000             -0.01008361       
     62.4229900             -0.01561294       
     30.5743700             -0.01088338       
     13.8552200              0.01995768       
      6.8362040              0.08348860       
      3.3781530              0.09594951       
      1.4919070             -0.06395772       
      0.7211400             -0.24522487       
      0.3341520             -0.28584670       
S   1   1.00
      0.0823820              1.0000000        
S   1   1.00
      0.0416550              1.0000000        
S   1   1.00
      0.0199730              1.0000000        
P   13   1.00
   9363.0100000              0.00004617       
   2216.2550000              0.00041049       
    719.7596000              0.00235567       
    275.1728000              0.01025491       
    116.3924000              0.03566035       
     52.7777000              0.09964056       
     25.1318800              0.21320626       
     12.3141600              0.33153524       
      6.1667970              0.32934263       
      3.1142790              0.15466414       
      1.5190130              0.02215526       
      0.7254350              0.00055191       
      0.3409260              0.00015177       
P   13   1.00
   9363.0100000             -0.00001505       
   2216.2550000             -0.00013361       
    719.7596000             -0.00077014       
    275.1728000             -0.00336453       
    116.3924000             -0.01186624       
     52.7777000             -0.03389423       
     25.1318800             -0.07514329       
     12.3141600             -0.12144348       
      6.1667970             -0.12922084       
      3.1142790              0.01587703       
      1.5190130              0.30853676       
      0.7254350              0.47281521       
      0.3409260              0.29410281       
P   13   1.00
   9363.0100000              0.00000313       
   2216.2550000              0.00002795       
    719.7596000              0.00016003       
    275.1728000              0.00070417       
    116.3924000              0.00246922       
     52.7777000              0.00711899       
     25.1318800              0.01569017       
     12.3141600              0.02578564       
      6.1667970              0.02693656       
      3.1142790             -0.00485586       
      1.5190130             -0.07654212       
      0.7254350             -0.11554459       
      0.3409260             -0.12127062       
P   1   1.00
      0.1440000              1.0000000        
P   1   1.00
      0.0580000              1.0000000        
P   1   1.00
      0.0231600              1.0000000        
D   4   1.00
     26.2708300              0.00734600       
      7.3078200              0.04090100       
      2.4549800              0.13006500       
      0.8871400              0.24415100       
D   1   1.00
      0.3092500              1.0000000        
D   1   1.00
      0.1031600              1.0000000        
D   1   1.00
      0.0337400              1.0000000        
F   1   1.00
      0.1509000              1.0000000        
****
Sc     0 
S   21   1.00
 8417909.0000000             1.981292e-06     
 1260312.0000000             1.540697e-05     
 286798.4000000              8.106065e-05     
  81234.6900000              0.0003423943     
  26503.1100000              0.00124699       
   9568.7010000              0.004056425      
   3732.4970000              0.01200596       
   1548.4220000              0.03235944       
    675.5420000              0.07819972       
    307.2522000              0.1617396        
    144.6672000              0.2618480        
     70.0438700              0.2748284        
     34.3225000              0.1419647        
     15.6122400              0.07046176       
      7.7437220              0.1288392        
      3.8442600              0.09269352       
      1.7197660              0.01229949       
      0.8325230             -0.0004588239     
      0.3855640              0.0001722703     
      0.0967000             -5.410745e-05     
      0.0477780              4.892875e-05     
S   21   1.00
 8417909.0000000            -1.147926e-06     
 1260312.0000000            -8.929259e-06     
 286798.4000000             -4.696382e-05     
  81234.6900000             -0.0001985315     
  26503.1100000             -0.0007230932     
   9568.7010000             -0.002358822      
   3732.4970000             -0.007008148      
   1548.4220000             -0.01912407       
    675.5420000             -0.04728922       
    307.2522000             -0.1032480        
    144.6672000             -0.1861960        
     70.0438700             -0.2480547        
     34.3225000             -0.1614781        
     15.6122400              0.1779183        
      7.7437220              0.5324076        
      3.8442600              0.3752830        
      1.7197660              0.05198123       
      0.8325230             -0.004029053      
      0.3855640              0.0003794092     
      0.0967000             -0.0004006692     
      0.0477780              0.0003219248     
S   21   1.00
 8417909.0000000             2.221960e-07     
 1260312.0000000             1.729799e-06     
 286798.4000000              9.088001e-06     
  81234.6900000              3.848622e-05     
  26503.1100000              0.0001399997     
   9568.7010000              0.0004585975     
   3732.4970000              0.001364588      
   1548.4220000              0.003773739      
    675.5420000              0.009493887      
    307.2522000              0.02174611       
    144.6672000              0.04228528       
     70.0438700              0.0654061        
     34.3225000              0.04759732       
     15.6122400             -0.0816033        
      7.7437220             -0.3283980        
      3.8442600             -0.3654561        
      1.7197660              0.2102218        
      0.8325230              0.6856793        
      0.3855640              0.3684308        
      0.0967000              0.02050798       
      0.0477780             -0.006410776      
S   21   1.00
 8417909.0000000            -5.350285e-08     
 1260312.0000000            -4.164419e-07     
 286798.4000000             -2.188499e-06     
  81234.6900000             -9.264628e-06     
  26503.1100000             -3.371711e-05     
   9568.7010000             -0.0001103886     
   3732.4970000             -0.0003287051     
   1548.4220000             -0.000908425      
    675.5420000             -0.002288204      
    307.2522000             -0.005238462      
    144.6672000             -0.01021547       
     70.0438700             -0.01581707       
     34.3225000             -0.01162945       
     15.6122400              0.02013432       
      7.7437220              0.08405086       
      3.8442600              0.0984825        
      1.7197660             -0.06838523       
      0.8325230             -0.2353627        
      0.3855640             -0.2776984        
      0.0967000              0.2987423        
      0.0477780              0.6193723        
S   21   1.00
 8417909.0000000            -9.140993e-08     
 1260312.0000000            -7.270775e-07     
 286798.4000000             -3.702449e-06     
  81234.6900000             -1.633468e-05     
  26503.1100000             -5.64236e-05      
   9568.7010000             -0.000196819      
   3732.4970000             -0.0005428811     
   1548.4220000             -0.001642692      
    675.5420000             -0.003709752      
    307.2522000             -0.009699229      
    144.6672000             -0.0158935        
     70.0438700             -0.03149937       
     34.3225000             -0.0115392        
     15.6122400              0.01426789       
      7.7437220              0.1977719        
      3.8442600              0.09493216       
      1.7197660              0.0267895        
      0.8325230             -0.9351082        
      0.3855640              0.1820725        
      0.0967000              2.0774230        
      0.0477780             -1.1139440        
S   21   1.00
 8417909.0000000            -1.445075e-07     
 1260312.0000000            -1.167681e-06     
 286798.4000000             -5.810201e-06     
  81234.6900000             -2.64162e-05      
  26503.1100000             -8.781407e-05     
   9568.7010000             -0.0003207912     
   3732.4970000             -0.000836375      
   1548.4220000             -0.00270364       
    675.5420000             -0.00563396       
    307.2522000             -0.01622651       
    144.6672000             -0.02336426       
     70.0438700             -0.05523292       
     34.3225000             -0.008807771      
     15.6122400             -0.0002060869     
      7.7437220              0.3882857        
      3.8442600              0.0974343        
      1.7197660              0.006858569      
      0.8325230             -2.3215700        
      0.3855640              2.6665800        
      0.0967000              0.1898281        
      0.0477780             -2.6840650        
S   21   1.00
 8417909.0000000            -1.607992e-07     
 1260312.0000000            -1.216461e-06     
 286798.4000000             -6.659894e-06     
  81234.6900000             -2.670499e-05     
  26503.1100000             -0.0001039947     
   9568.7010000             -0.0003133995     
   3732.4970000             -0.001029884      
   1548.4220000             -0.002530633      
    675.5420000             -0.007335917      
    307.2522000             -0.01414587       
    144.6672000             -0.03451496       
     70.0438700             -0.03859251       
     34.3225000             -0.05560506       
     15.6122400              0.1025062        
      7.7437220              0.2265527        
      3.8442600              0.6017289        
      1.7197660             -1.4029740        
      0.8325230             -0.8478364        
      0.3855640              3.0947890        
      0.0967000             -5.7927330        
      0.0477780              6.9441580        
S   1   1.00
      0.0223630              1.0000000        
P   17   1.00
  22640.9700000              0.0000120        
   5357.5450000              0.0001070        
   1740.3730000              0.0006250        
    666.6163000              0.0028300        
    283.6384000              0.0105300        
    129.7976000              0.0328810        
     62.6795600              0.0858840        
     31.5044100              0.1800300        
     16.2352500              0.2892240        
      8.5183240              0.3279100        
      4.5190050              0.2101980        
      2.3665910              0.0546800        
      1.2152350              0.0018530        
      0.6143480             -0.0014170        
      0.3007450             -0.0009530        
      0.1260040             -0.0000510        
      0.0548400             -0.0000210        
P   17   1.00
  22640.9700000             -0.0000040        
   5357.5450000             -0.0000350        
   1740.3730000             -0.0002050        
    666.6163000             -0.0009320        
    283.6384000             -0.0034840        
    129.7976000             -0.0110190        
     62.6795600             -0.0294150        
     31.5044100             -0.0637130        
     16.2352500             -0.1060850        
      8.5183240             -0.1286380        
      4.5190050             -0.0530120        
      2.3665910              0.1740260        
      1.2152350              0.3925500        
      0.6143480              0.3965140        
      0.3007450              0.1765440        
      0.1260040              0.0191110        
      0.0548400              0.0000750        
P   17   1.00
  22640.9700000              0.0000010        
   5357.5450000              0.0000090        
   1740.3730000              0.0000500        
    666.6163000              0.0002270        
    283.6384000              0.0008530        
    129.7976000              0.0026860        
     62.6795600              0.0072250        
     31.5044100              0.0155900        
     16.2352500              0.0263030        
      8.5183240              0.0317770        
      4.5190050              0.0124830        
      2.3665910             -0.0526270        
      1.2152350             -0.1140250        
      0.6143480             -0.1463710        
      0.3007450             -0.0138630        
      0.1260040              0.3524440        
      0.0548400              0.5504540        
P   17   1.00
  22640.9700000              0.0000010        
   5357.5450000              0.0000100        
   1740.3730000              0.0000600        
    666.6163000              0.0002740        
    283.6384000              0.0010250        
    129.7976000              0.0032500        
     62.6795600              0.0086740        
     31.5044100              0.0188660        
     16.2352500              0.0314660        
      8.5183240              0.0386630        
      4.5190050              0.0149230        
      2.3665910             -0.0596700        
      1.2152350             -0.1347060        
      0.6143480             -0.1728090        
      0.3007450             -0.0806980        
      0.1260040              0.5542640        
      0.0548400              0.5500070        
P   17   1.00
  22640.9700000              0.0000020        
   5357.5450000              0.0000200        
   1740.3730000              0.0001280        
    666.6163000              0.0005340        
    283.6384000              0.0021640        
    129.7976000              0.0063070        
     62.6795600              0.0183770        
     31.5044100              0.0360160        
     16.2352500              0.0694300        
      8.5183240              0.0719490        
      4.5190050              0.0577890        
      2.3665910             -0.1752840        
      1.2152350             -0.3373290        
      0.6143480             -0.5644270        
      0.3007450              1.1633800        
      0.1260040              0.5658350        
      0.0548400             -0.9715060        
P   17   1.00
  22640.9700000             -0.0000020        
   5357.5450000             -0.0000290        
   1740.3730000             -0.0001300        
    666.6163000             -0.0007520        
    283.6384000             -0.0022120        
    129.7976000             -0.0088930        
     62.6795600             -0.0182620        
     31.5044100             -0.0530410        
     16.2352500             -0.0599390        
      8.5183240             -0.1556420        
      4.5190050              0.0095720        
      2.3665910              0.0918980        
      1.2152350              1.2567100        
      0.6143480             -1.0111150        
      0.3007450             -1.3688360        
      0.1260040              2.3777820        
      0.0548400             -1.1539840        
P   1   1.00
      0.0235570              1.0000000        
D   10   1.00
    145.4680000              0.0004940        
     43.4188000              0.0041980        
     16.5768000              0.0189670        
      6.9711100              0.0584080        
      3.1334700              0.1376050        
      1.4576800              0.2314700        
      0.6745380              0.2965300        
      0.3051620              0.3052000        
      0.1341130              0.2380750        
      0.0572700              0.1073860        
D   10   1.00
    145.4680000             -0.0005050        
     43.4188000             -0.0042930        
     16.5768000             -0.0194750        
      6.9711100             -0.0606310        
      3.1334700             -0.1436610        
      1.4576800             -0.2292940        
      0.6745380             -0.2619730        
      0.3051620             -0.0530060        
      0.1341130              0.4119990        
      0.0572700              0.4831900        
D   10   1.00
    145.4680000             -0.0006670        
     43.4188000             -0.0055930        
     16.5768000             -0.0259900        
      6.9711100             -0.0791400        
      3.1334700             -0.1936220        
      1.4576800             -0.2899810        
      0.6745380             -0.1702510        
      0.3051620              0.6126870        
      0.1341130              0.4817940        
      0.0572700             -0.6794480        
D   10   1.00
    145.4680000              0.0008360        
     43.4188000              0.0084950        
     16.5768000              0.0334810        
      6.9711100              0.1270110        
      3.1334700              0.2482810        
      1.4576800              0.4455630        
      0.6745380             -0.5406450        
      0.3051620             -0.8783940        
      0.1341130              1.4431180        
      0.0572700             -0.4690810        
D   1   1.00
      0.0233540              1.0000000        
F   1   1.00
      0.7267000              1.0000000        
F   1   1.00
      0.1665000              1.0000000        
G   1   1.00
      0.4187000              1.0000000        
****
Ti     0 
S   21   1.00
 9317034.0000000             1.967884e-06     
 1394971.0000000             1.530198e-05     
 317453.1000000              8.050403e-05     
  89921.0000000              0.0003400302     
  29338.1600000              0.001238349      
  10592.6600000              0.004028475      
   4132.0560000              0.01192508       
   1714.2350000              0.03215601       
    747.9151000              0.0777862        
    340.1991000              0.1612030        
    160.2060000              0.2618826        
     77.5885100              0.2766541        
     38.0448900              0.1442968        
     17.3536200              0.06993131       
      8.6420620              0.1259449        
      4.3044040              0.0902583        
      1.9377180              0.01200401       
      0.9365940             -0.0003976168     
      0.4326240              0.0001425444     
      0.1073520             -4.196664e-05     
      0.0520340              4.824213e-05     
S   21   1.00
 9317034.0000000            -1.130007e-06     
 1394971.0000000            -8.789416e-06     
 317453.1000000             -4.622623e-05     
  89921.0000000             -0.0001954047     
  29338.1600000             -0.0007117        
  10592.6600000             -0.002321755      
   4132.0560000             -0.006899511      
   1714.2350000             -0.01883765       
    747.9151000             -0.04663976       
    340.1991000             -0.1020764        
    160.2060000             -0.1848693        
     77.5885100             -0.2479601        
     38.0448900             -0.1634863        
     17.3536200              0.1779147        
      8.6420620              0.5351738        
      4.3044040              0.3752822        
      1.9377180              0.05217038       
      0.9365940             -0.003863192      
      0.4326240              0.0002845374     
      0.1073520             -0.0003500414     
      0.0520340              0.0003192906     
S   21   1.00
 9317034.0000000             2.252735e-07     
 1394971.0000000             1.753631e-06     
 317453.1000000              9.213052e-06     
  89921.0000000              3.901242e-05     
  29338.1600000              0.0001419184     
  10592.6600000              0.0004648635     
   4132.0560000              0.001383544      
   1714.2350000              0.003827354      
    747.9151000              0.009639191      
    340.1991000              0.02211719       
    160.2060000              0.04314954       
     77.5885100              0.06703481       
     38.0448900              0.04946424       
     17.3536200             -0.08333456       
      8.6420620             -0.3384435        
      4.3044040             -0.3674069        
      1.9377180              0.2247056        
      0.9365940              0.6878815        
      0.4326240              0.3594435        
      0.1073520              0.01933695       
      0.0520340             -0.005997819      
S   21   1.00
 9317034.0000000            -5.318433e-08     
 1394971.0000000            -4.139855e-07     
 317453.1000000             -2.175153e-06     
  89921.0000000             -9.209567e-06     
  29338.1600000             -3.350761e-05     
  10592.6600000             -0.0001097393     
   4132.0560000             -0.0003267006     
   1714.2350000             -0.0009036567     
    747.9151000             -0.002277257      
    340.1991000             -0.005226756      
    160.2060000             -0.01021707       
     77.5885100             -0.01591468       
     38.0448900             -0.01182814       
     17.3536200              0.02011999       
      8.6420620              0.08526584       
      4.3044040              0.09693489       
      1.9377180             -0.07082672       
      0.9365940             -0.2359740        
      0.4326240             -0.2629613        
      0.1073520              0.3011214        
      0.0520340              0.6125074        
S   21   1.00
 9317034.0000000            -9.711872e-08     
 1394971.0000000            -7.73397e-07      
 317453.1000000             -3.931052e-06     
  89921.0000000             -1.738323e-05     
  29338.1600000             -5.986536e-05     
  10592.6600000             -0.0002095853     
   4132.0560000             -0.0005756482     
   1714.2350000             -0.001751595      
    747.9151000             -0.00393512       
    340.1991000             -0.0103849        
    160.2060000             -0.0169110        
     77.5885100             -0.03410989       
     38.0448900             -0.01220437       
     17.3536200              0.01397535       
      8.6420620              0.2176212        
      4.3044040              0.09532708       
      1.9377180              0.01782524       
      0.9365940             -1.0163420        
      0.4326240              0.3107026        
      0.1073520              1.9917860        
      0.0520340             -1.1429550        
S   21   1.00
 9317034.0000000            -1.533644e-07     
 1394971.0000000            -1.234295e-06     
 317453.1000000             -6.177188e-06     
  89921.0000000             -2.787253e-05     
  29338.1600000             -9.355199e-05     
  10592.6600000             -0.0003378352     
   4132.0560000             -0.0008935475     
   1714.2350000             -0.002842353      
    747.9151000             -0.006052332      
    340.1991000             -0.0170469        
    160.2060000             -0.02549806       
     77.5885100             -0.05791149       
     38.0448900             -0.01271791       
     17.3536200              0.006260762      
      8.6420620              0.4080306        
      4.3044040              0.1284258        
      1.9377180             -0.1231286        
      0.9365940             -2.2673310        
      0.4326240              2.8075070        
      0.1073520             -0.3028009        
      0.0520340             -2.0712270        
S   21   1.00
 9317034.0000000            -1.764526e-07     
 1394971.0000000            -1.314401e-06     
 317453.1000000             -7.355464e-06     
  89921.0000000             -2.863762e-05     
  29338.1600000             -0.0001156551     
  10592.6600000             -0.0003330732     
   4132.0560000             -0.001155156      
   1714.2350000             -0.002659832      
    747.9151000             -0.008332036      
    340.1991000             -0.01462611       
    160.2060000             -0.0403089        
     77.5885100             -0.03745842       
     38.0448900             -0.07375959       
     17.3536200              0.1443268        
      8.6420620              0.2119031        
      4.3044040              0.7474187        
      1.9377180             -2.0310800        
      0.9365940              0.1922693        
      0.4326240              2.2877680        
      0.1073520             -5.1681350        
      0.0520340              6.4603230        
S   1   1.00
      0.0240380              1.0000000        
P   17   1.00
  25537.3300000              0.0000120        
   6042.2430000              0.0001040        
   1962.6530000              0.0006070        
    751.7338000              0.0027510        
    319.8833000              0.0102660        
    146.4300000              0.0321800        
     70.7486100              0.0844860        
     35.5908800              0.1783320        
     18.3689300              0.2885740        
      9.6586550              0.3287580        
      5.1367300              0.2115410        
      2.6988720              0.0555190        
      1.3897030              0.0020200        
      0.7031630             -0.0014290        
      0.3441230             -0.0009410        
      0.1413610             -0.0000530        
      0.0608630             -0.0000170        
P   17   1.00
  25537.3300000             -0.0000040        
   6042.2430000             -0.0000350        
   1962.6530000             -0.0002030        
    751.7338000             -0.0009250        
    319.8833000             -0.0034700        
    146.4300000             -0.0110200        
     70.7486100             -0.0295770        
     35.5908800             -0.0645740        
     18.3689300             -0.1084580        
      9.6586550             -0.1319100        
      5.1367300             -0.0530890        
      2.6988720              0.1781250        
      1.3897030              0.3957010        
      0.7031630              0.3927280        
      0.3441230              0.1744770        
      0.1413610              0.0189460        
      0.0608630             -0.0003280        
P   17   1.00
  25537.3300000              0.0000010        
   6042.2430000              0.0000080        
   1962.6530000              0.0000490        
    751.7338000              0.0002210        
    319.8833000              0.0008360        
    146.4300000              0.0026410        
     70.7486100              0.0071510        
     35.5908800              0.0155300        
     18.3689300              0.0264790        
      9.6586550              0.0319800        
      5.1367300              0.0125610        
      2.6988720             -0.0529940        
      1.3897030             -0.1130390        
      0.7031630             -0.1436980        
      0.3441230             -0.0103360        
      0.1413610              0.3547360        
      0.0608630              0.5481010        
P   17   1.00
  25537.3300000              0.0000010        
   6042.2430000              0.0000100        
   1962.6530000              0.0000610        
    751.7338000              0.0002750        
    319.8833000              0.0010340        
    146.4300000              0.0032830        
     70.7486100              0.0088290        
     35.5908800              0.0193080        
     18.3689300              0.0326120        
      9.6586550              0.0399770        
      5.1367300              0.0152990        
      2.6988720             -0.0626200        
      1.3897030             -0.1382880        
      0.7031630             -0.1763480        
      0.3441230             -0.0554040        
      0.1413610              0.5592910        
      0.0608630              0.5331150        
P   17   1.00
  25537.3300000              0.0000020        
   6042.2430000              0.0000200        
   1962.6530000              0.0001260        
    751.7338000              0.0005260        
    319.8833000              0.0021510        
    146.4300000              0.0062570        
     70.7486100              0.0184550        
     35.5908800              0.0362470        
     18.3689300              0.0709200        
      9.6586550              0.0718270        
      5.1367300              0.0592010        
      2.6988720             -0.1842720        
      1.3897030             -0.3296530        
      0.7031630             -0.5457640        
      0.3441230              1.1454310        
      0.1413610              0.5526250        
      0.0608630             -0.9642600        
P   17   1.00
  25537.3300000             -0.0000030        
   6042.2430000             -0.0000280        
   1962.6530000             -0.0001340        
    751.7338000             -0.0007360        
    319.8833000             -0.0022930        
    146.4300000             -0.0087520        
     70.7486100             -0.0192260        
     35.5908800             -0.0525890        
     18.3689300             -0.0658940        
      9.6586550             -0.1481120        
      5.1367300             -0.0241240        
      2.6988720              0.1769790        
      1.3897030              1.1584280        
      0.7031630             -0.9634580        
      0.3441230             -1.3245080        
      0.1413610              2.2913730        
      0.0608630             -1.1129320        
P   1   1.00
      0.0259070              1.0000000        
D   10   1.00
    196.9490000              0.0003820        
     58.8372000              0.0033680        
     22.5654000              0.0162420        
      9.5756600              0.0523770        
      4.3185900              0.1299280        
      2.0232700              0.2312330        
      0.9467780              0.3035610        
      0.4338760              0.3092680        
      0.1922740              0.2316440        
      0.0815020              0.1015400        
D   10   1.00
    196.9490000             -0.0003880        
     58.8372000             -0.0034280        
     22.5654000             -0.0165980        
      9.5756600             -0.0541720        
      4.3185900             -0.1366600        
      2.0232700             -0.2294490        
      0.9467780             -0.2549950        
      0.4338760             -0.0476610        
      0.1922740              0.3948800        
      0.0815020              0.4964530        
D   10   1.00
    196.9490000             -0.0006220        
     58.8372000             -0.0054930        
     22.5654000             -0.0269680        
      9.5756600             -0.0895330        
      4.3185900             -0.2283740        
      2.0232700             -0.3312580        
      0.9467780             -0.1063490        
      0.4338760              0.6310360        
      0.1922740              0.3966210        
      0.0815020             -0.6180090        
D   10   1.00
    196.9490000             -0.0006960        
     58.8372000             -0.0070890        
     22.5654000             -0.0310130        
      9.5756600             -0.1200550        
      4.3185900             -0.2789100        
      2.0232700             -0.3789610        
      0.9467780              0.5737430        
      0.4338760              0.7279500        
      0.1922740             -1.2976560        
      0.0815020              0.3203760        
D   1   1.00
      0.0322850              1.0000000        
F   1   1.00
      1.2483000              1.0000000        
F   1   1.00
      0.2836000              1.0000000        
G   1   1.00
      0.7251000              1.0000000        
****
V     0 
S   21   1.00
 10251780.0000000            1.966291e-06     
 1534920.0000000             1.528967e-05     
 349300.9000000              8.043932e-05     
  98942.0500000              0.0003397617     
  32281.3600000              0.001237405      
  11655.2700000              0.00402574       
   4546.5480000              0.01191912       
   1886.1850000              0.03215431       
    822.9417000              0.07785452       
    374.3439000              0.1616367        
    176.3069000              0.2634194        
     85.4066100              0.2799986        
     41.9043500              0.1473474        
     19.1552500              0.06826405       
      9.5716170              0.1194436        
      4.7800860              0.08507582       
      2.1618600              0.01125814       
      1.0427110             -0.0003353521     
      0.4802820              0.0001070571     
      0.1176380             -2.979622e-05     
      0.0561740              4.672816e-05     
S   21   1.00
 10251780.0000000           -1.100923e-06     
 1534920.0000000            -8.56325e-06      
 349300.9000000             -4.503678e-05     
  98942.0500000             -0.0001903808     
  32281.3600000             -0.0006934284     
  11655.2700000             -0.002262429      
   4546.5480000             -0.006724991      
   1886.1850000             -0.01837325       
    822.9417000             -0.0455526        
    374.3439000             -0.09996969       
    176.3069000             -0.1819111        
     85.4066100             -0.2458744        
     41.9043500             -0.1638089        
     19.1552500              0.1795843        
      9.5716170              0.5389547        
      4.7800860              0.3749098        
      2.1618600              0.05200269       
      1.0427110             -0.003775873      
      0.4802820              0.0001686888     
      0.1176380             -0.0003063802     
      0.0561740              0.0003238096     
S   21   1.00
 10251780.0000000            2.278854e-07     
 1534920.0000000             1.773942e-06     
 349300.9000000              9.319992e-06     
  98942.0500000              3.946449e-05     
  32281.3600000              0.000143572      
  11655.2700000              0.0004702911     
   4546.5480000              0.001399998      
   1886.1850000              0.003874111      
    822.9417000              0.009765942      
    374.3439000              0.02244179       
    176.3069000              0.04390091       
     85.4066100              0.06843462       
     41.9043500              0.0509650        
     19.1552500             -0.0853594        
      9.5716170             -0.3474804        
      4.7800860             -0.3672368        
      2.1618600              0.2385408        
      1.0427110              0.6888178        
      0.4802820              0.3509919        
      0.1176380              0.01826144       
      0.0561740             -0.005541134      
S   21   1.00
 10251780.0000000           -5.275948e-08     
 1534920.0000000            -4.107129e-07     
 349300.9000000             -2.157711e-06     
  98942.0500000             -9.13722e-06      
  32281.3600000             -3.323885e-05     
  11655.2700000             -0.0001088925     
   4546.5480000             -0.0003241407     
   1886.1850000             -0.0008972319     
    822.9417000             -0.002262105      
    374.3439000             -0.005203068      
    176.3069000             -0.01019123       
     85.4066100             -0.0159482        
     41.9043500             -0.01193588       
     19.1552500              0.02018344       
      9.5716170              0.08610071       
      4.7800860              0.09487917       
      2.1618600             -0.07309753       
      1.0427110             -0.2349632        
      0.4802820             -0.2500297        
      0.1176380              0.3026096        
      0.0561740              0.6061635        
S   21   1.00
 10251780.0000000           -1.003479e-07     
 1534920.0000000            -7.997061e-07     
 349300.9000000             -4.060397e-06     
  98942.0500000             -1.79807e-05      
  32281.3600000             -6.18137e-05      
  11655.2700000             -0.0002168915     
   4546.5480000             -0.0005942417     
   1886.1850000             -0.001814506      
    822.9417000             -0.004064807      
    374.3439000             -0.01079223       
    176.3069000             -0.01752264       
     85.4066100             -0.03573873       
     41.9043500             -0.01263079       
     19.1552500              0.01393494       
      9.5716170              0.2305046        
      4.7800860              0.0936574        
      2.1618600              0.00782896       
      1.0427110             -1.0538540        
      0.4802820              0.3865591        
      0.1176380              1.9257830        
      0.0561740             -1.1464290        
S   21   1.00
 10251780.0000000           -1.592148e-07     
 1534920.0000000            -1.278305e-06     
 349300.9000000             -6.420097e-06     
  98942.0500000             -2.883633e-05     
  32281.3600000             -9.73589e-05      
  11655.2700000             -0.0003491402     
   4546.5480000             -0.0009316194     
   1886.1850000             -0.002934959      
    822.9417000             -0.006333703      
    374.3439000             -0.01760698       
    176.3069000             -0.02696848       
     85.4066100             -0.05982079       
     41.9043500             -0.01545613       
     19.1552500              0.01103001       
      9.5716170              0.4234006        
      4.7800860              0.1454088        
      2.1618600             -0.2197140        
      1.0427110             -2.1943290        
      0.4802820              2.8574410        
      0.1176380             -0.5832475        
      0.0561740             -1.6928450        
S   21   1.00
 10251780.0000000           -1.885199e-07     
 1534920.0000000            -1.39455e-06      
 349300.9000000             -7.881519e-06     
  98942.0500000             -3.027981e-05     
  32281.3600000             -0.000124316      
  11655.2700000             -0.0003507231     
   4546.5480000             -0.00124644       
   1886.1850000             -0.00278742       
    822.9417000             -0.009045618      
    374.3439000             -0.01522967       
    176.3069000             -0.04437496       
     85.4066100             -0.03793507       
     41.9043500             -0.08564216       
     19.1552500              0.1715635        
      9.5716170              0.2192374        
      4.7800860              0.8190393        
      2.1618600             -2.4396980        
      1.0427110              0.9048685        
      0.4802820              1.7069230        
      0.1176380             -4.6758140        
      0.0561740              6.0487340        
S   1   1.00
      0.0256610              1.0000000        
P   17   1.00
  28563.3200000              0.0000110        
   6757.1910000              0.0001010        
   2194.6520000              0.0005920        
    840.5257000              0.0026900        
    357.6666000              0.0100630        
    163.7534000              0.0316540        
     79.1446600              0.0834780        
     39.8385800              0.1772260        
     20.5853600              0.2883980        
     10.8430700              0.3294320        
      5.7779690              0.2121300        
      3.0431700              0.0558820        
      1.5702390              0.0020970        
      0.7949750             -0.0014710        
      0.3889800             -0.0009480        
      0.1573270             -0.0000550        
      0.0665660             -0.0000130        
P   17   1.00
  28563.3200000             -0.0000040        
   6757.1910000             -0.0000340        
   2194.6520000             -0.0002020        
    840.5257000             -0.0009200        
    357.6666000             -0.0034590        
    163.7534000             -0.0110250        
     79.1446600             -0.0297320        
     39.8385800             -0.0653490        
     20.5853600             -0.1105270        
     10.8430700             -0.1345370        
      5.7779690             -0.0524370        
      3.0431700              0.1822160        
      1.5702390              0.3980180        
      0.7949750              0.3891530        
      0.3889800              0.1727170        
      0.1573270              0.0187460        
      0.0665660             -0.0005940        
P   17   1.00
  28563.3200000              0.0000010        
   6757.1910000              0.0000080        
   2194.6520000              0.0000490        
    840.5257000              0.0002210        
    357.6666000              0.0008380        
    163.7534000              0.0026560        
     79.1446600              0.0072330        
     39.8385800              0.0158080        
     20.5853600              0.0271720        
     10.8430700              0.0328010        
      5.7779690              0.0123380        
      3.0431700             -0.0554180        
      1.5702390             -0.1156040        
      0.7949750             -0.1390920        
      0.3889800              0.0006820        
      0.1573270              0.3520090        
      0.0665660              0.5422050        
P   17   1.00
  28563.3200000              0.0000010        
   6757.1910000              0.0000100        
   2194.6520000              0.0000600        
    840.5257000              0.0002750        
    357.6666000              0.0010330        
    163.7534000              0.0032960        
     79.1446600              0.0088960        
     39.8385800              0.0196130        
     20.5853600              0.0333180        
     10.8430700              0.0410090        
      5.7779690              0.0149590        
      3.0431700             -0.0642560        
      1.5702390             -0.1418170        
      0.7949750             -0.1739660        
      0.3889800             -0.0411320        
      0.1573270              0.5639950        
      0.0665660              0.5238960        
P   17   1.00
  28563.3200000              0.0000020        
   6757.1910000              0.0000200        
   2194.6520000              0.0001290        
    840.5257000              0.0005360        
    357.6666000              0.0022030        
    163.7534000              0.0064280        
     79.1446600              0.0190710        
     39.8385800              0.0377120        
     20.5853600              0.0742670        
     10.8430700              0.0752600        
      5.7779690              0.0609980        
      3.0431700             -0.2009760        
      1.5702390             -0.3453430        
      0.7949750             -0.5018350        
      0.3889800              1.1436310        
      0.1573270              0.5044870        
      0.0665660             -0.9441030        
P   17   1.00
  28563.3200000             -0.0000030        
   6757.1910000             -0.0000290        
   2194.6520000             -0.0001410        
    840.5257000             -0.0007730        
    357.6666000             -0.0024220        
    163.7534000             -0.0092670        
     79.1446600             -0.0205550        
     39.8385800             -0.0564850        
     20.5853600             -0.0714930        
     10.8430700             -0.1577910        
      5.7779690             -0.0215520        
      3.0431700              0.2379500        
      1.5702390              1.1318370        
      0.7949750             -1.0891800        
      0.3889800             -1.1257730        
      0.1573270              2.1681890        
      0.0665660             -1.1102630        
P   1   1.00
      0.0278610              1.0000000        
D   10   1.00
    238.0090000              0.0003500        
     71.1896000              0.0031300        
     27.3946000              0.0154780        
     11.7173000              0.0508290        
      5.3248000              0.1275480        
      2.5169800              0.2304470        
      1.1907500              0.3040580        
      0.5518090              0.3083660        
      0.2469260              0.2290220        
      0.1051000              0.1013600        
D   10   1.00
    238.0090000             -0.0003700        
     71.1896000             -0.0033170        
     27.3946000             -0.0164740        
     11.7173000             -0.0548390        
      5.3248000             -0.1408390        
      2.5169800             -0.2395530        
      1.1907500             -0.2519100        
      0.5518090             -0.0261060        
      0.2469260              0.3877700        
      0.1051000              0.4867240        
D   10   1.00
    238.0090000             -0.0005750        
     71.1896000             -0.0051570        
     27.3946000             -0.0259290        
     11.7173000             -0.0880590        
      5.3248000             -0.2311790        
      2.5169800             -0.3383520        
      1.1907500             -0.0850300        
      0.5518090              0.6267990        
      0.2469260              0.3834730        
      0.1051000             -0.6102620        
D   10   1.00
    238.0090000              0.0007340        
     71.1896000              0.0072580        
     27.3946000              0.0339580        
     11.7173000              0.1298550        
      5.3248000              0.3316480        
      2.5169800              0.3569830        
      1.1907500             -0.6934390        
      0.5518090             -0.5768500        
      0.2469260              1.2280290        
      0.1051000             -0.3167410        
D   1   1.00
      0.0413930              1.0000000        
F   1   1.00
      1.7749000              1.0000000        
F   1   1.00
      0.4125000              1.0000000        
G   1   1.00
      1.1368000              1.0000000        
****
Cr     0 
S   21   1.00
 11016640.0000000            2.002522e-06     
 1649423.0000000             1.557145e-05     
 375358.9000000              8.192146e-05     
 106323.6000000              0.0003460132     
  34689.7600000              0.001260141      
  12524.8300000              0.004099273      
   4885.7520000              0.01213424       
   2026.9180000              0.03271636       
    884.3645000              0.07912296       
    402.3170000              0.1638397        
    189.5271000              0.2655107        
     91.8609500              0.2789671        
     45.1247600              0.1444466        
     20.6251200              0.06941606       
     10.3197300              0.1195153        
      5.1577230              0.08084582       
      2.3126280              0.009975024      
      1.1030790             -0.000286577      
      0.4980420              0.0001176051     
      0.1182470             -2.164013e-05     
      0.0573560              5.032702e-05     
S   21   1.00
 11016640.0000000           -1.118844e-06     
 1649423.0000000            -8.70279e-06      
 375358.9000000             -4.576974e-05     
 106323.6000000             -0.0001934803     
  34689.7600000             -0.0007046922     
  12524.8300000             -0.002299139      
   4885.7520000             -0.006833193      
   2026.9180000             -0.01866493       
    884.3645000             -0.04624835       
    402.3170000             -0.1013820        
    189.5271000             -0.1839390        
     91.8609500             -0.2469356        
     45.1247600             -0.1597390        
     20.6251200              0.1940936        
     10.3197300              0.5461479        
      5.1577230              0.3610571        
      2.3126280              0.04658647       
      1.1030790             -0.003493969      
      0.4980420              0.0002600074     
      0.1182470             -0.00024401       
      0.0573560              0.0003266435     
S   21   1.00
 11016640.0000000            2.358227e-07     
 1649423.0000000             1.83614e-06      
 375358.9000000              9.643686e-06     
 106323.6000000              4.085166e-05     
  34689.7600000              0.0001485404     
  12524.8300000              0.0004868639     
   4885.7520000              0.001448156      
   2026.9180000              0.004010503      
    884.3645000              0.01009579       
    402.3170000              0.02321493       
    189.5271000              0.04524056       
     91.8609500              0.07025001       
     45.1247600              0.05032135       
     20.6251200             -0.09350992       
     10.3197300             -0.3650249        
      5.1577230             -0.3530889        
      2.3126280              0.2829720        
      1.1030790              0.7001955        
      0.4980420              0.3067473        
      0.1182470              0.01083139       
      0.0573560             -0.001458427      
S   21   1.00
 11016640.0000000           -5.343793e-08     
 1649423.0000000            -4.166295e-07     
 375358.9000000             -2.183977e-06     
 106323.6000000             -9.275174e-06     
  34689.7600000             -3.361788e-05     
  12524.8300000             -0.0001106225     
   4885.7520000             -0.0003275214     
   2026.9180000             -0.0009122671     
    884.3645000             -0.002281936      
    402.3170000             -0.005294506      
    189.5271000             -0.01022548       
     91.8609500             -0.01618464       
     45.1247600             -0.01124211       
     20.6251200              0.02096236       
     10.3197300              0.09050667       
      5.1577230              0.08642079       
      2.3126280             -0.0785363        
      1.1030790             -0.2526007        
      0.4980420             -0.2133579        
      0.1182470              0.3577908        
      0.0573560              0.5691145        
S   21   1.00
 11016640.0000000           -1.038573e-07     
 1649423.0000000            -8.291687e-07     
 375358.9000000             -4.198902e-06     
 106323.6000000             -1.865777e-05     
  34689.7600000             -6.386131e-05     
  12524.8300000             -0.0002252576     
   4885.7520000             -0.0006131653     
   2026.9180000             -0.001886356      
    884.3645000             -0.004185316      
    402.3170000             -0.01123172       
    189.5271000             -0.01791544       
     91.8609500             -0.03714198       
     45.1247600             -0.01126485       
     20.6251200              0.01522975       
     10.3197300              0.2458640        
      5.1577230              0.07882802       
      2.3126280             -0.01862956       
      1.1030790             -1.0962620        
      0.4980420              0.5510966        
      0.1182470              1.8947270        
      0.0573560             -1.3157730        
S   21   1.00
 11016640.0000000           -1.671645e-07     
 1649423.0000000            -1.331951e-06     
 375358.9000000             -6.764614e-06     
 106323.6000000             -2.994507e-05     
  34689.7600000             -0.000102993      
  12524.8300000             -0.0003611865     
   4885.7520000             -0.0009903414     
   2026.9180000             -0.003022002      
    884.3645000             -0.006778242      
    402.3170000             -0.01798719       
    189.5271000             -0.02926094       
     91.8609500             -0.05950832       
     45.1247600             -0.02030054       
     20.6251200              0.02995049       
     10.3197300              0.4202560        
      5.1577230              0.1844826        
      2.3126280             -0.4526654        
      1.1030790             -1.8921570        
      0.4980420              2.8485940        
      0.1182470             -1.1247750        
      0.0573560             -0.9810669        
S   21   1.00
 11016640.0000000           -2.018526e-07     
 1649423.0000000            -1.476099e-06     
 375358.9000000             -8.479016e-06     
 106323.6000000             -3.186673e-05     
  34689.7600000             -0.0001344019     
  12524.8300000             -0.0003665342     
   4885.7520000             -0.001355222      
   2026.9180000             -0.002884635      
    884.3645000             -0.009908511      
    402.3170000             -0.01547488       
    189.5271000             -0.04925232       
     91.8609500             -0.03533906       
     45.1247600             -0.09963499       
     20.6251200              0.2140183        
     10.3197300              0.2137561        
      5.1577230              0.8609798        
      2.3126280             -2.9258430        
      1.1030790              1.9665580        
      0.4980420              0.7515651        
      0.1182470             -4.1073970        
      0.0573560              5.7017810        
S   1   1.00
      0.0257600              1.0000000        
P   17   1.00
  31539.8900000              0.0000110        
   7460.2340000              0.0001000        
   2422.6220000              0.0005870        
    927.7547000              0.0026670        
    394.8041000              0.0099910        
    180.8027000              0.0314930        
     87.4239300              0.0832660        
     44.0342700              0.1773280        
     22.7770400              0.2892300        
     12.0154700              0.3296730        
      6.4117510              0.2108870        
      3.3811360              0.0551740        
      1.7470540              0.0022300        
      0.8850040             -0.0012840        
      0.4330280             -0.0008540        
      0.1734150             -0.0000460        
      0.0726080             -0.0000120        
P   17   1.00
  31539.8900000             -0.0000040        
   7460.2340000             -0.0000350        
   2422.6220000             -0.0002030        
    927.7547000             -0.0009260        
    394.8041000             -0.0034870        
    180.8027000             -0.0111410        
     87.4239300             -0.0301280        
     44.0342700             -0.0664840        
     22.7770400             -0.1128540        
     12.0154700             -0.1367850        
      6.4117510             -0.0500570        
      3.3811360              0.1884690        
      1.7470540              0.4004550        
      0.8850040              0.3843320        
      0.4330280              0.1695200        
      0.1734150              0.0182570        
      0.0726080             -0.0007430        
P   17   1.00
  31539.8900000              0.0000010        
   7460.2340000              0.0000080        
   2422.6220000              0.0000480        
    927.7547000              0.0002180        
    394.8041000              0.0008270        
    180.8027000              0.0026260        
     87.4239300              0.0071720        
     44.0342700              0.0157380        
     22.7770400              0.0271540        
     12.0154700              0.0326310        
      6.4117510              0.0114930        
      3.3811360             -0.0560770        
      1.7470540             -0.1142520        
      0.8850040             -0.1337370        
      0.4330280              0.0034730        
      0.1734150              0.3451660        
      0.0726080              0.5418440        
P   17   1.00
  31539.8900000              0.0000010        
   7460.2340000              0.0000100        
   2422.6220000              0.0000610        
    927.7547000              0.0002770        
    394.8041000              0.0010410        
    180.8027000              0.0033380        
     87.4239300              0.0090130        
     44.0342700              0.0200130        
     22.7770400              0.0340000        
     12.0154700              0.0419930        
      6.4117510              0.0138040        
      3.3811360             -0.0662750        
      1.7470540             -0.1461070        
      0.8850040             -0.1694750        
      0.4330280             -0.0285870        
      0.1734150              0.5663070        
      0.0726080              0.5156880        
P   17   1.00
  31539.8900000              0.0000030        
   7460.2340000              0.0000210        
   2422.6220000              0.0001340        
    927.7547000              0.0005590        
    394.8041000              0.0022970        
    180.8027000              0.0067270        
     87.4239300              0.0199900        
     44.0342700              0.0397890        
     22.7770400              0.0784260        
     12.0154700              0.0798820        
      6.4117510              0.0609720        
      3.3811360             -0.2226880        
      1.7470540             -0.3668130        
      0.8850040             -0.4471090        
      0.4330280              1.1518010        
      0.1734150              0.4413050        
      0.0726080             -0.9140660        
P   17   1.00
  31539.8900000             -0.0000030        
   7460.2340000             -0.0000310        
   2422.6220000             -0.0001500        
    927.7547000             -0.0008150        
    394.8041000             -0.0025830        
    180.8027000             -0.0098130        
     87.4239300             -0.0221160        
     44.0342700             -0.0602960        
     22.7770400             -0.0781870        
     12.0154700             -0.1674430        
      6.4117510             -0.0135230        
      3.3811360              0.3066960        
      1.7470540              1.0907830        
      0.8850040             -1.2345450        
      0.4330280             -0.9015550        
      0.1734150              2.0482660        
      0.0726080             -1.1039840        
P   1   1.00
      0.0299150              1.0000000        
D   10   1.00
    268.0400000              0.0003600        
     80.2223000              0.0032360        
     30.8950000              0.0161530        
     13.2481000              0.0534180        
      6.0407700              0.1335240        
      2.8615900              0.2386370        
      1.3554500              0.3094550        
      0.6282480              0.3056910        
      0.2806230              0.2182890        
      0.1186680              0.0896930        
D   10   1.00
    268.0400000             -0.0004070        
     80.2223000             -0.0036770        
     30.8950000             -0.0184220        
     13.2481000             -0.0620500        
      6.0407700             -0.1589460        
      2.8615900             -0.2629000        
      1.3554500             -0.2438830        
      0.6282480              0.0377400        
      0.2806230              0.4270640        
      0.1186680              0.4428120        
D   10   1.00
    268.0400000             -0.0005820        
     80.2223000             -0.0052760        
     30.8950000             -0.0267230        
     13.2481000             -0.0920120        
      6.0407700             -0.2423410        
      2.8615900             -0.3383560        
      1.3554500             -0.0138860        
      0.6282480              0.6731700        
      0.2806230              0.2610890        
      0.1186680             -0.6613960        
D   10   1.00
    268.0400000              0.0008280        
     80.2223000              0.0080720        
     30.8950000              0.0389600        
     13.2481000              0.1497060        
      6.0407700              0.3879330        
      2.8615900              0.2970340        
      1.3554500             -0.8758060        
      0.6282480             -0.2958520        
      0.2806230              1.2044240        
      0.1186680             -0.5298930        
D   1   1.00
      0.0459310              1.0000000        
F   1   1.00
      2.2510000              1.0000000        
F   1   1.00
      0.5315000              1.0000000        
G   1   1.00
      1.4459000              1.0000000        
****
Mn     0 
S   21   1.00
 12210500.0000000            2.018537e-06     
 1828157.0000000             1.569638e-05     
 416030.3000000              8.257853e-05     
 117843.6000000              0.0003488107     
  38448.1400000              0.001270414      
  13881.7100000              0.004133905      
   5415.0020000              0.01224366       
   2246.4600000              0.0330604        
    980.1463000              0.08019877       
    445.8952000              0.1671550        
    210.0558000              0.2743977        
    101.8046000              0.2963690        
     50.0112600              0.1592852        
     22.9393900              0.05681818       
     11.5226400              0.0827899        
      5.7763380              0.05840628       
      2.6259590              0.007343047      
      1.2603220             -0.0002934793     
      0.5771300             -4.562245e-05     
      0.1365820             -9.934988e-06     
      0.0635350              2.391143e-05     
S   21   1.00
 12210500.0000000           -9.633574e-07     
 1828157.0000000            -7.493672e-06     
 416030.3000000             -3.941004e-05     
 117843.6000000             -0.0001666155     
  38448.1400000             -0.0006069041     
  13881.7100000             -0.001981108      
   5415.0020000             -0.005893486      
   2246.4600000             -0.01613849       
    980.1463000             -0.04018929       
    445.8952000             -0.08903423       
    210.0558000             -0.1646993        
    101.8046000             -0.2288840        
     50.0112600             -0.1560684        
     22.9393900              0.1882585        
     11.5226400              0.5512725        
      5.7763380              0.3755111        
      2.6259590              0.05061607       
      1.2603220             -0.004926193      
      0.5771300             -0.0006126838     
      0.1365820             -0.0002821975     
      0.0635350              0.0003009192     
S   21   1.00
 12210500.0000000            2.316977e-07     
 1828157.0000000             1.803633e-06     
 416030.3000000              9.476176e-06     
 117843.6000000              4.012553e-05     
  38448.1400000              0.000145987      
  13881.7100000              0.0004782368     
   5415.0020000              0.001424063      
   2246.4600000              0.003942807      
    980.1463000              0.009952411      
    445.8952000              0.0229242        
    210.0558000              0.04501638       
    101.8046000              0.07048742       
     50.0112600              0.05291064       
     22.9393900             -0.08983951       
     11.5226400             -0.3626155        
      5.7763380             -0.3621266        
      2.6259590              0.2656979        
      1.2603220              0.6892091        
      0.5771300              0.3337072        
      0.1365820              0.01594677       
      0.0635350             -0.004614546      
S   21   1.00
 12210500.0000000           -5.127786e-08     
 1828157.0000000            -3.991995e-07     
 416030.3000000             -2.097137e-06     
 117843.6000000             -8.881375e-06     
  38448.1400000             -3.230705e-05     
  13881.7100000             -0.0001058611     
   5415.0020000             -0.0003151614     
   2246.4600000             -0.0008730066     
    980.1463000             -0.002203528      
    445.8952000             -0.005081761      
    210.0558000             -0.009988834      
    101.8046000             -0.01570961       
     50.0112600             -0.01183955       
     22.9393900              0.02031039       
     11.5226400              0.08593055       
      5.7763380              0.08897427       
      2.6259590             -0.07678891       
      1.2603220             -0.2261750        
      0.5771300             -0.2271869        
      0.1365820              0.3003127        
      0.0635350              0.5953419        
S   21   1.00
 12210500.0000000           -1.017421e-07     
 1828157.0000000            -8.110718e-07     
 416030.3000000             -4.116344e-06     
 117843.6000000             -1.823899e-05     
  38448.1400000             -6.265924e-05     
  13881.7100000             -0.0002200741     
   5415.0020000             -0.0006024678     
   2246.4600000             -0.0018430        
    980.1463000             -0.004127938      
    445.8952000             -0.01100471       
    210.0558000             -0.0179012        
    101.8046000             -0.03676227       
     50.0112600             -0.01301427       
     22.9393900              0.01478153       
     11.5226400              0.2391713        
      5.7763380              0.08964957       
      2.6259590             -0.01299627       
      1.2603220             -1.0513300        
      0.5771300              0.4478536        
      0.1365820              1.8048060        
      0.0635350             -1.0710260        
S   21   1.00
 12210500.0000000           -1.64232e-07      
 1828157.0000000            -1.314241e-06     
 416030.3000000             -6.63284e-06      
 117843.6000000             -2.96042e-05      
  38448.1400000             -0.0001007673     
  13881.7100000             -0.0003579039     
   5415.0020000             -0.0009666897     
   2246.4600000             -0.003005179      
    980.1463000             -0.006605816      
    445.8952000             -0.0180382        
    210.0558000             -0.02853084       
    101.8046000             -0.06124413       
     50.0112600             -0.01893791       
     22.9393900              0.01888653       
     11.5226400              0.4329357        
      5.7763380              0.1661622        
      2.6259590             -0.3401427        
      1.2603220             -2.0393200        
      0.5771300              2.7946610        
      0.1365820             -0.7303582        
      0.0635350             -1.4080030        
S   21   1.00
 12210500.0000000           -2.001522e-07     
 1828157.0000000            -1.478765e-06     
 416030.3000000             -8.372432e-06     
 117843.6000000             -3.208892e-05     
  38448.1400000             -0.0001321413     
  13881.7100000             -0.0003714493     
   5415.0020000             -0.001326456      
   2246.4600000             -0.002951265      
    980.1463000             -0.009655762      
    445.8952000             -0.01616919       
    210.0558000             -0.04776647       
    101.8046000             -0.04049212       
     50.0112600             -0.09389925       
     22.9393900              0.1920182        
     11.5226400              0.2440487        
      5.7763380              0.8589060        
      2.6259590             -2.7931450        
      1.2603220              1.5640690        
      0.5771300              1.1184620        
      0.1365820             -4.0546640        
      0.0635350              5.4620540        
S   1   1.00
      0.0285210              1.0000000        
P   17   1.00
  35005.1200000              0.0000110        
   8279.4620000              0.0000980        
   2688.4650000              0.0005720        
   1029.4900000              0.0026040        
    438.0708000              0.0097790        
    200.6153000              0.0309380        
     97.0076900              0.0821940        
     48.8705200              0.1761490        
     25.2928100              0.2891330        
     13.3538200              0.3309560        
      7.1317860              0.2122180        
      3.7643650              0.0552270        
      1.9462650              0.0012070        
      0.9854550             -0.0023550        
      0.4818650             -0.0013200        
      0.1892120             -0.0000940        
      0.0779800             -0.0000070        
P   17   1.00
  35005.1200000             -0.0000040        
   8279.4620000             -0.0000340        
   2688.4650000             -0.0001990        
   1029.4900000             -0.0009070        
    438.0708000             -0.0034250        
    200.6153000             -0.0109850        
     97.0076900             -0.0298560        
     48.8705200             -0.0663660        
     25.2928100             -0.1135040        
     13.3538200             -0.1379910        
      7.1317860             -0.0493550        
      3.7643650              0.1912420        
      1.9462650              0.4023550        
      0.9854550              0.3821160        
      0.4818650              0.1681990        
      0.1892120              0.0179050        
      0.0779800             -0.0009580        
P   17   1.00
  35005.1200000             -0.0000010        
   8279.4620000             -0.0000080        
   2688.4650000             -0.0000460        
   1029.4900000             -0.0002080        
    438.0708000             -0.0007920        
    200.6153000             -0.0025220        
     97.0076900             -0.0069280        
     48.8705200             -0.0152920        
     25.2928100             -0.0266110        
     13.3538200             -0.0319780        
      7.1317860             -0.0112220        
      3.7643650              0.0549880        
      1.9462650              0.1104650        
      0.9854550              0.1281620        
      0.4818650             -0.0029800        
      0.1892120             -0.3368240        
      0.0779800             -0.5424410        
P   17   1.00
  35005.1200000              0.0000010        
   8279.4620000              0.0000100        
   2688.4650000              0.0000610        
   1029.4900000              0.0002780        
    438.0708000              0.0010520        
    200.6153000              0.0033660        
     97.0076900              0.0091930        
     48.8705200              0.0204040        
     25.2928100              0.0352770        
     13.3538200              0.0429860        
      7.1317860              0.0147830        
      3.7643650             -0.0708510        
      1.9462650             -0.1488630        
      0.9854550             -0.1726610        
      0.4818650             -0.0048570        
      0.1892120              0.5718810        
      0.0779800              0.5013280        
P   17   1.00
  35005.1200000              0.0000030        
   8279.4620000              0.0000210        
   2688.4650000              0.0001380        
   1029.4900000              0.0005680        
    438.0708000              0.0023680        
    200.6153000              0.0068870        
     97.0076900              0.0208050        
     48.8705200              0.0412070        
     25.2928100              0.0829490        
     13.3538200              0.0823300        
      7.1317860              0.0676490        
      3.7643650             -0.2505870        
      1.9462650             -0.3787840        
      0.9854550             -0.3965170        
      0.4818650              1.1501120        
      0.1892120              0.3830850        
      0.0779800             -0.8923280        
P   17   1.00
  35005.1200000             -0.0000030        
   8279.4620000             -0.0000320        
   2688.4650000             -0.0001650        
   1029.4900000             -0.0008520        
    438.0708000             -0.0028640        
    200.6153000             -0.0103380        
     97.0076900             -0.0249200        
     48.8705200             -0.0639080        
     25.2928100             -0.0917040        
     13.3538200             -0.1688330        
      7.1317860             -0.0457170        
      3.7643650              0.4475430        
      1.9462650              1.0445440        
      0.9854550             -1.4857210        
      0.4818650             -0.5306040        
      0.1892120              1.8217180        
      0.0779800             -1.0684500        
P   1   1.00
      0.0316850              1.0000000        
D   10   1.00
    301.4270000              0.0003610        
     90.3288000              0.0032590        
     34.8337000              0.0164190        
     14.9770000              0.0547600        
      6.8498300              0.1367270        
      3.2521700              0.2424190        
      1.5430900              0.3103760        
      0.7156410              0.3021700        
      0.3193230              0.2135730        
      0.1344280              0.0890940        
D   10   1.00
    301.4270000             -0.0003670        
     90.3288000             -0.0033310        
     34.8337000             -0.0168130        
     14.9770000             -0.0569290        
      6.8498300             -0.1457700        
      3.2521700             -0.2466730        
      1.5430900             -0.2342270        
      0.7156410              0.0233200        
      0.3193230              0.3875770        
      0.1344280              0.4676950        
D   10   1.00
    301.4270000             -0.0005810        
     90.3288000             -0.0053040        
     34.8337000             -0.0270190        
     14.9770000             -0.0940670        
      6.8498300             -0.2469380        
      3.2521700             -0.3420510        
      1.5430900             -0.0146210        
      0.7156410              0.6120700        
      0.3193230              0.3201120        
      0.1344280             -0.5609790        
D   10   1.00
    301.4270000             -0.0007460        
     90.3288000             -0.0068580        
     34.8337000             -0.0350360        
     14.9770000             -0.1265920        
      6.8498300             -0.3598640        
      3.2521700             -0.3065310        
      1.5430900              0.7526320        
      0.7156410              0.4176590        
      0.3193230             -1.0728320        
      0.1344280              0.2000430        
D   1   1.00
      0.0515700              1.0000000        
F   1   1.00
      2.7382000              1.0000000        
F   1   1.00
      0.6543000              1.0000000        
G   1   1.00
      1.7335000              1.0000000        
****
Fe     0 
S   21   1.00
      0.1327714e+08          1.976511e-06     
 1987888.0000000             1.536912e-05     
 452387.1000000              8.085571e-05     
 128143.7000000              0.0003415253     
  41809.1700000              0.001243883      
  15095.3300000              0.004047547      
   5888.4380000              0.01198848       
   2442.8760000              0.03237358       
   1065.8570000              0.07854828       
    484.9096000              0.1637396        
    228.4585000              0.2687335        
    110.7453000              0.2896317        
     54.4311600              0.1554235        
     25.0109600              0.06284331       
     12.5926200              0.09927972       
      6.3232020              0.06931444       
      2.8833840              0.008885666      
      1.3828680             -0.00027762       
      0.6322010              1.27159e-06      
      0.1492380             -1.537759e-05     
      0.0684940              2.552339e-05     
S   21   1.00
      0.1327714e+08         -1.020185e-06     
 1987888.0000000            -7.935347e-06     
 452387.1000000             -4.173309e-05     
 128143.7000000             -0.0001764249     
  41809.1700000             -0.0006426379     
  15095.3300000             -0.00209744       
   5888.4380000             -0.00623875       
   2442.8760000             -0.01707492       
   1065.8570000             -0.0424857        
    484.9096000             -0.09392294       
    228.4585000             -0.1730554        
    110.7453000             -0.2386626        
     54.4311600             -0.1623971        
     25.0109600              0.1869345        
     12.5926200              0.5495686        
      6.3232020              0.3723118        
      2.8833840              0.05057065       
      1.3828680             -0.004072645      
      0.6322010             -0.0002732199     
      0.1492380             -0.0002612296     
      0.0684940              0.0002547393     
S   21   1.00
      0.1327714e+08          2.340322e-07     
 1987888.0000000             1.821727e-06     
 452387.1000000              9.571315e-06     
 128143.7000000              4.052652e-05     
  41809.1700000              0.0001474531     
  15095.3300000              0.0004830333     
   5888.4380000              0.001438609      
   2442.8760000              0.003983915      
   1065.8570000              0.01006355       
    484.9096000              0.0232061        
    228.4585000              0.0456678        
    110.7453000              0.07169322       
     54.4311600              0.05421018       
     25.0109600             -0.09163776       
     12.5926200             -0.3693219        
      6.3232020             -0.3616033        
      2.8833840              0.2734191        
      1.3828680              0.6889090        
      0.6322010              0.3294179        
      0.1492380              0.01558687       
      0.0684940             -0.004161049      
S   21   1.00
      0.1327714e+08         -5.062297e-08     
 1987888.0000000            -3.940586e-07     
 452387.1000000             -2.07034e-06      
 128143.7000000             -8.766406e-06     
  41809.1700000             -3.189537e-05     
  15095.3300000             -0.0001044911     
   5888.4380000             -0.0003112113     
   2442.8760000             -0.0008620181     
   1065.8570000             -0.002178129      
    484.9096000             -0.00502697       
    228.4585000             -0.009908113      
    110.7453000             -0.01561357       
     54.4311600             -0.01187731       
     25.0109600              0.02031246       
     12.5926200              0.08560291       
      6.3232020              0.08702717       
      2.8833840             -0.07758197       
      1.3828680             -0.2214919        
      0.6322010             -0.2196263        
      0.1492380              0.2869893        
      0.0684940              0.5927434        
S   21   1.00
      0.1327714e+08         -9.957952e-08     
 1987888.0000000            -7.925506e-07     
 452387.1000000             -4.031635e-06     
 128143.7000000             -1.780938e-05     
  41809.1700000             -6.14201e-05      
  15095.3300000             -0.00021473       
   5888.4380000             -0.0005912544     
   2442.8760000             -0.001797193      
   1065.8570000             -0.004061089      
    484.9096000             -0.01073419       
    228.4585000             -0.01773464       
    110.7453000             -0.03586338       
     54.4311600             -0.01374002       
     25.0109600              0.01645324       
     12.5926200              0.2322749        
      6.3232020              0.09256802       
      2.8833840             -0.03322957       
      1.3828680             -0.9860290        
      0.6322010              0.4046445        
      0.1492380              1.6888890        
      0.0684940             -0.8479093        
S   21   1.00
      0.1327714e+08         -1.678013e-07     
 1987888.0000000            -1.337004e-06     
 452387.1000000             -6.790249e-06     
 128143.7000000             -3.005871e-05     
  41809.1700000             -0.0001033899     
  15095.3300000             -0.0003626365     
   5888.4380000             -0.0009947359     
   2442.8760000             -0.003038134      
   1065.8570000             -0.006831095      
    484.9096000             -0.01819172       
    228.4585000             -0.02987575       
    110.7453000             -0.06129076       
     54.4311600             -0.02302594       
     25.0109600              0.02701671       
     12.5926200              0.4229967        
      6.3232020              0.2153088        
      2.8833840             -0.4343164        
      1.3828680             -1.9503480        
      0.6322010              2.7202330        
      0.1492380             -0.6123241        
      0.0684940             -1.4683290        
S   21   1.00
      0.1327714e+08         -1.97919e-07      
 1987888.0000000            -1.454458e-06     
 452387.1000000             -8.296892e-06     
 128143.7000000             -3.147678e-05     
  41809.1700000             -0.0001312505     
  15095.3300000             -0.0003631851     
   5888.4380000             -0.001321103      
   2442.8760000             -0.002874345      
   1065.8570000             -0.009655667      
    484.9096000             -0.01565078       
    228.4585000             -0.0481821        
    110.7453000             -0.03801945       
     54.4311600             -0.09789664       
     25.0109600              0.1990898        
     12.5926200              0.2020013        
      6.3232020              0.9776064        
      2.8833840             -3.0035790        
      1.3828680              1.8016620        
      0.6322010              0.9747971        
      0.1492380             -3.8975570        
      0.0684940              5.2279090        
S   1   1.00
      0.0303810              1.0000000        
P   17   1.00
  38282.0500000              0.0000110        
   9061.5560000              0.0000970        
   2944.4500000              0.0005660        
   1128.1580000              0.0025750        
    480.3380000              0.0096760        
    220.1368000              0.0306440        
    106.5482000              0.0815530        
     53.7426200              0.1752450        
     27.8631800              0.2884650        
     14.7438200              0.3307340        
      7.8933510              0.2127700        
      4.1794970              0.0562030        
      2.1656690              0.0018070        
      1.0972400             -0.0019990        
      0.5360850             -0.0011550        
      0.2023740             -0.0000790        
      0.0817420             -0.0000030        
P   17   1.00
  38282.0500000             -0.0000040        
   9061.5560000             -0.0000340        
   2944.4500000             -0.0001990        
   1128.1580000             -0.0009110        
    480.3380000             -0.0034370        
    220.1368000             -0.0110420        
    106.5482000             -0.0300610        
     53.7426200             -0.0670490        
     27.8631800             -0.1150700        
     14.7438200             -0.1399170        
      7.8933510             -0.0494800        
      4.1794970              0.1917090        
      2.1656690              0.4030120        
      1.0972400              0.3807170        
      0.5360850              0.1693050        
      0.2023740              0.0178720        
      0.0817420             -0.0014330        
P   17   1.00
  38282.0500000              0.0000010        
   9061.5560000              0.0000070        
   2944.4500000              0.0000440        
   1128.1580000              0.0001970        
    480.3380000              0.0007510        
    220.1368000              0.0023910        
    106.5482000              0.0065950        
     53.7426200              0.0145700        
     27.8631800              0.0255290        
     14.7438200              0.0304850        
      7.8933510              0.0108530        
      4.1794970             -0.0523850        
      2.1656690             -0.1032710        
      1.0972400             -0.1212410        
      0.5360850              0.0008400        
      0.2023740              0.3272880        
      0.0817420              0.5442260        
P   17   1.00
  38282.0500000              0.0000010        
   9061.5560000              0.0000110        
   2944.4500000              0.0000660        
   1128.1580000              0.0002950        
    480.3380000              0.0011340        
    220.1368000              0.0035850        
    106.5482000              0.0099500        
     53.7426200              0.0218100        
     27.8631800              0.0386610        
     14.7438200              0.0456280        
      7.8933510              0.0179580        
      4.1794970             -0.0815930        
      2.1656690             -0.1581940        
      1.0972400             -0.1890710        
      0.5360850              0.0446210        
      0.2023740              0.6116920        
      0.0817420              0.4461700        
P   17   1.00
  38282.0500000              0.0000030        
   9061.5560000              0.0000220        
   2944.4500000              0.0001470        
   1128.1580000              0.0005980        
    480.3380000              0.0025270        
    220.1368000              0.0072600        
    106.5482000              0.0223000        
     53.7426200              0.0435920        
     27.8631800              0.0898240        
     14.7438200              0.0863280        
      7.8933510              0.0797000        
      4.1794970             -0.2943090        
      2.1656690             -0.4046430        
      1.0972400             -0.3242020        
      0.5360850              1.1898370        
      0.2023740              0.2280980        
      0.0817420             -0.8474340        
P   17   1.00
  38282.0500000             -0.0000030        
   9061.5560000             -0.0000330        
   2944.4500000             -0.0001780        
   1128.1580000             -0.0008800        
    480.3380000             -0.0030750        
    220.1368000             -0.0107140        
    106.5482000             -0.0269530        
     53.7426200             -0.0662790        
     27.8631800             -0.1011440        
     14.7438200             -0.1704670        
      7.8933510             -0.0837750        
      4.1794970              0.6056490        
      2.1656690              0.9572390        
      1.0972400             -1.7348360        
      0.5360850             -0.0978650        
      0.2023740              1.5748130        
      0.0817420             -1.0818170        
P   1   1.00
      0.0326620              1.0000000        
D   10   1.00
    338.5060000              0.0003560        
    101.4920000              0.0032290        
     39.1867000              0.0164140        
     16.9034000              0.0551330        
      7.7629600              0.1375020        
      3.6988700              0.2425950        
      1.7596300              0.3085230        
      0.8166510              0.2998140        
      0.3638210              0.2150480        
      0.1525410              0.0925770        
D   10   1.00
    338.5060000             -0.0003910        
    101.4920000             -0.0035760        
     39.1867000             -0.0181910        
     16.9034000             -0.0620900        
      7.7629600             -0.1592870        
      3.6988700             -0.2697760        
      1.7596300             -0.2389970        
      0.8166510              0.0619850        
      0.3638210              0.4136570        
      0.1525410              0.4348780        
D   10   1.00
    338.5060000             -0.0005650        
    101.4920000             -0.0051850        
     39.1867000             -0.0266110        
     16.9034000             -0.0930790        
      7.7629600             -0.2482970        
      3.6988700             -0.3498230        
      1.7596300              0.0369220        
      0.8166510              0.6494720        
      0.3638210              0.2342380        
      0.1525410             -0.6097450        
D   10   1.00
    338.5060000             -0.0008160        
    101.4920000             -0.0071240        
     39.1867000             -0.0385600        
     16.9034000             -0.1335670        
      7.7629600             -0.4152110        
      3.6988700             -0.2793690        
      1.7596300              0.9276650        
      0.8166510              0.1855890        
      0.3638210             -1.0796160        
      0.1525410              0.4197090        
D   1   1.00
      0.0579910              1.0000000        
F   1   1.00
      3.2758000              1.0000000        
F   1   1.00
      0.7920000              1.0000000        
G   1   1.00
      2.0897000              1.0000000        
****
Co     0 
S   21   1.00
      0.1437022e+08          1.961579e-06     
 2151540.0000000             1.525308e-05     
 489625.7000000              8.024671e-05     
 138690.3000000              0.0003389582     
  45249.8900000              0.001234551      
  16337.6200000              0.004017237      
   6373.0730000              0.01189936       
   2643.9580000              0.03213721       
   1153.6140000              0.0779997        
    524.8606000              0.1626825        
    247.3069000              0.2671849        
    119.9063000              0.2881411        
     58.9642900              0.1548301        
     27.1361600              0.06451896       
     13.6891200              0.1030728        
      6.8827710              0.07137991       
      3.1446470              0.009131332      
      1.5062660             -0.0002919679     
      0.6872680             -5.581488e-06     
      0.1609720             -1.732351e-05     
      0.0730170              2.132347e-05     
S   21   1.00
      0.1437022e+08         -1.032046e-06     
 2151540.0000000            -8.027614e-06     
 489625.7000000             -4.22193e-05      
 138690.3000000             -0.0001784817     
  45249.8900000             -0.0006501411     
  16337.6200000             -0.002121909      
   6373.0730000             -0.006311755      
   2643.9580000             -0.01727558       
   1153.6140000             -0.04299353       
    524.8606000             -0.09507125       
    247.3069000             -0.1752212        
    119.9063000             -0.2416127        
     58.9642900             -0.1645933        
     27.1361600              0.1880060        
     13.6891200              0.5505157        
      6.8827710              0.3701682        
      3.1446470              0.05007243       
      1.5062660             -0.003975686      
      0.6872680             -0.0002896409     
      0.1609720             -0.0002552515     
      0.0730170              0.0002182807     
S   21   1.00
      0.1437022e+08          2.357772e-07     
 2151540.0000000             1.8353e-06       
 489625.7000000              9.642951e-06     
 138690.3000000              4.082978e-05     
  45249.8900000              0.000148563      
  16337.6200000              0.0004866688     
   6373.0730000              0.001449618      
   2643.9580000              0.004015116      
   1153.6140000              0.0101482        
    524.8606000              0.02342321       
    247.3069000              0.0461722        
    119.9063000              0.07262205       
     58.9642900              0.0551247        
     27.1361600             -0.09356803       
     13.6891200             -0.3752066        
      6.8827710             -0.3595010        
      3.1446470              0.2821187        
      1.5062660              0.6882851        
      0.6872680              0.3243680        
      0.1609720              0.01501498       
      0.0730170             -0.003906005      
S   21   1.00
      0.1437022e+08         -4.98388e-08      
 2151540.0000000            -3.879304e-07     
 489625.7000000             -2.038379e-06     
 138690.3000000             -8.630129e-06     
  45249.8900000             -3.140519e-05     
  16337.6200000             -0.0001028682     
   6373.0730000             -0.0003064776     
   2643.9580000             -0.0008488581     
   1153.6140000             -0.002146732      
    524.8606000             -0.004957499      
    247.3069000             -0.009792183      
    119.9063000             -0.01545065       
     58.9642900             -0.01181794       
     27.1361600              0.02031574       
     13.6891200              0.08494754       
      6.8827710              0.0845587        
      3.1446470             -0.07824438       
      1.5062660             -0.2161403        
      0.6872680             -0.2120657        
      0.1609720              0.2777048        
      0.0730170              0.5886342        
S   21   1.00
      0.1437022e+08         -9.633772e-08     
 2151540.0000000            -7.654083e-07     
 489625.7000000             -3.90364e-06      
 138690.3000000             -1.718665e-05     
  45249.8900000             -5.95264e-05      
  16337.6200000             -0.0002070482     
   6373.0730000             -0.0005737293     
   2643.9580000             -0.001731567      
   1153.6140000             -0.003950029      
    524.8606000             -0.01033969       
    247.3069000             -0.01736027       
    119.9063000             -0.03449074       
     58.9642900             -0.0142204        
     27.1361600              0.01816713       
     13.6891200              0.2219044        
      6.8827710              0.09496945       
      3.1446470             -0.0535677        
      1.5062660             -0.9071045        
      0.6872680              0.3491874        
      0.1609720              1.5866890        
      0.0730170             -0.6425986        
S   21   1.00
      0.1437022e+08         -1.73362e-07      
 2151540.0000000            -1.376434e-06     
 489625.7000000             -7.026909e-06     
 138690.3000000             -3.089757e-05     
  45249.8900000             -0.0001071929     
  16337.6200000             -0.0003721161     
   6373.0730000             -0.001033758      
   2643.9580000             -0.003111602      
   1153.6140000             -0.007127428      
    524.8606000             -0.01859372       
    247.3069000             -0.03148302       
    119.9063000             -0.06222078       
     58.9642900             -0.02684359       
     27.1361600              0.0349936        
     13.6891200              0.4220093        
      6.8827710              0.2573147        
      3.1446470             -0.5363089        
      1.5062660             -1.8561120        
      0.6872680              2.6514750        
      0.1609720             -0.5228775        
      0.0730170             -1.4830860        
S   21   1.00
      0.1437022e+08         -1.968109e-07     
 2151540.0000000            -1.439789e-06     
 489625.7000000             -8.265947e-06     
 138690.3000000             -3.108989e-05     
  45249.8900000             -0.0001310184     
  16337.6200000             -0.0003577366     
   6373.0730000             -0.001321726      
   2643.9580000             -0.00282163       
   1153.6140000             -0.009692646      
    524.8606000             -0.01528143       
    247.3069000             -0.04871094       
    119.9063000             -0.03611465       
     58.9642900             -0.1014559        
     27.1361600              0.2059185        
     13.6891200              0.1740209        
      6.8827710              1.0618960        
      3.1446470             -3.1875120        
      1.5062660              2.0527300        
      0.6872680              0.7962451        
      0.1609720             -3.7309490        
      0.0730170              5.0181100        
S   1   1.00
      0.0320710              1.0000000        
P   17   1.00
  41961.4000000              0.0000110        
   9928.3060000              0.0000950        
   3224.9710000              0.0005570        
   1235.2930000              0.0025380        
    525.8469000              0.0095540        
    240.9762000              0.0303350        
    116.6418000              0.0809840        
     58.8483400              0.1746920        
     30.5291000              0.2885440        
     16.1694300              0.3311360        
      8.6642360              0.2128970        
      4.5919430              0.0562950        
      2.3810480              0.0018950        
      1.2062460             -0.0019550        
      0.5888220             -0.0011260        
      0.2246580             -0.0000740        
      0.0904360             -0.0000030        
P   17   1.00
  41961.4000000             -0.0000040        
   9928.3060000             -0.0000340        
   3224.9710000             -0.0001980        
   1235.2930000             -0.0009060        
    525.8469000             -0.0034280        
    240.9762000             -0.0110390        
    116.6418000             -0.0301570        
     58.8483400             -0.0675490        
     30.5291000             -0.1164660        
     16.1694300             -0.1414410        
      8.6642360             -0.0487170        
      4.5919430              0.1946550        
      2.3810480              0.4041480        
      1.2062460              0.3789040        
      0.5888220              0.1673060        
      0.2246580              0.0177190        
      0.0904360             -0.0012520        
P   17   1.00
  41961.4000000              0.0000010        
   9928.3060000              0.0000070        
   3224.9710000              0.0000440        
   1235.2930000              0.0001990        
    525.8469000              0.0007600        
    240.9762000              0.0024250        
    116.6418000              0.0067060        
     58.8483400              0.0148900        
     30.5291000              0.0261810        
     16.1694300              0.0313100        
      8.6642360              0.0108480        
      4.5919430             -0.0538620        
      2.3810480             -0.1061120        
      1.2062460             -0.1217750        
      0.5888220              0.0038630        
      0.2246580              0.3271980        
      0.0904360              0.5419610        
P   17   1.00
  41961.4000000              0.0000010        
   9928.3060000              0.0000110        
   3224.9710000              0.0000690        
   1235.2930000              0.0003080        
    525.8469000              0.0011870        
    240.9762000              0.0037600        
    116.6418000              0.0104780        
     58.8483400              0.0230580        
     30.5291000              0.0410950        
     16.1694300              0.0485290        
      8.6642360              0.0188210        
      4.5919430             -0.0889830        
      2.3810480             -0.1710610        
      1.2062460             -0.1897640        
      0.5888220              0.0718740        
      0.2246580              0.6049170        
      0.0904360              0.4357830        
P   17   1.00
  41961.4000000              0.0000030        
   9928.3060000              0.0000230        
   3224.9710000              0.0001500        
   1235.2930000              0.0006200        
    525.8469000              0.0025920        
    240.9762000              0.0075710        
    116.6418000              0.0230010        
     58.8483400              0.0459430        
     30.5291000              0.0929370        
     16.1694300              0.0934070        
      8.6642360              0.0801520        
      4.5919430             -0.3177930        
      2.3810480             -0.4378130        
      1.2062460             -0.2329460        
      0.5888220              1.1648970        
      0.2246580              0.1731560        
      0.0904360             -0.8160710        
P   17   1.00
  41961.4000000             -0.0000040        
   9928.3060000             -0.0000330        
   3224.9710000             -0.0001850        
   1235.2930000             -0.0008870        
    525.8469000             -0.0032040        
    240.9762000             -0.0108490        
    116.6418000             -0.0283310        
     58.8483400             -0.0673690        
     30.5291000             -0.1083230        
     16.1694300             -0.1719860        
      8.6642360             -0.1084480        
      4.5919430              0.7416070        
      2.3810480              0.8082640        
      1.2062460             -1.7802720        
      0.5888220              0.0636530        
      0.2246580              1.4742420        
      0.0904360             -1.0385490        
P   1   1.00
      0.0358480              1.0000000        
D   10   1.00
    375.3200000              0.0003560        
    112.6040000              0.0032390        
     43.5190000              0.0165690        
     18.8147000              0.0559830        
      8.6649100              0.1394030        
      4.1371100              0.2443780        
      1.9708000              0.3081070        
      0.9150070              0.2972660        
      0.4073700              0.2136850        
      0.1704440              0.0934140        
D   10   1.00
    375.3200000             -0.0004110        
    112.6040000             -0.0037740        
     43.5190000             -0.0193160        
     18.8147000             -0.0664370        
      8.6649100             -0.1705420        
      4.1371100             -0.2854770        
      1.9708000             -0.2328840        
      0.9150070              0.0944710        
      0.4073700              0.4201780        
      0.1704440              0.4094740        
D   10   1.00
    375.3200000             -0.0005450        
    112.6040000             -0.0050280        
     43.5190000             -0.0259450        
     18.8147000             -0.0911040        
      8.6649100             -0.2453950        
      4.1371100             -0.3481600        
      1.9708000              0.0700830        
      0.9150070              0.6494450        
      0.4073700              0.1939420        
      0.1704440             -0.6184680        
D   10   1.00
    375.3200000             -0.0008270        
    112.6040000             -0.0070410        
     43.5190000             -0.0392680        
     18.8147000             -0.1333410        
      8.6649100             -0.4342300        
      4.1371100             -0.2565540        
      1.9708000              0.9662400        
      0.9150070              0.1097980        
      0.4073700             -1.0470350        
      0.1704440              0.4375990        
D   1   1.00
      0.0643790              1.0000000        
F   1   1.00
      3.8137000              1.0000000        
F   1   1.00
      0.9309000              1.0000000        
G   1   1.00
      2.4709000              1.0000000        
****
Ni     0 
S   21   1.00
 15503020.0000000            2.085023e-06     
 2321071.0000000             1.621425e-05     
 528180.2000000              8.530773e-05     
 149604.0000000              0.0003603793     
  48809.0700000              0.001312632      
  17622.3900000              0.004272395      
   6874.2010000              0.01265994       
   2851.8570000              0.03423065       
   1244.3340000              0.08326735       
    566.1547000              0.1745758        
    266.7873000              0.2898023        
    129.3752000              0.3207323        
     63.6516100              0.1778265        
     29.3330200              0.03633007       
     14.8221200              0.02089458       
      7.4605130              0.01596954       
      3.4135760              0.001730245      
      1.6328840              0.0004817365     
      0.7435790              0.00012468       
      0.1725920              2.340378e-05     
      0.0774200             -1.348962e-05     
S   21   1.00
 15503020.0000000           -7.298155e-07     
 2321071.0000000            -5.677768e-06     
 528180.2000000             -2.985922e-05     
 149604.0000000             -0.0001262784     
  48809.0700000             -0.0004600252     
  17622.3900000             -0.00150323       
   6874.2010000             -0.004479171      
   2851.8570000             -0.01232512       
   1244.3340000             -0.03097639       
    566.1547000             -0.06998651       
    266.7873000             -0.1339256        
    129.3752000             -0.1966881        
     63.6516100             -0.1402258        
     29.3330200              0.1960730        
     14.8221200              0.5564517        
      7.4605130              0.3702167        
      3.4135760              0.05396034       
      1.6328840              0.004706492      
      0.7435790              0.003736115      
      0.1725920             -7.46805e-05      
      0.0774200              9.575336e-05     
S   21   1.00
 15503020.0000000            2.453237e-07     
 2321071.0000000             1.909637e-06     
 528180.2000000              1.003489e-05     
 149604.0000000              4.248835e-05     
  48809.0700000              0.0001546187     
  17622.3900000              0.000506455      
   6874.2010000              0.00150884       
   2851.8570000              0.004178816      
   1244.3340000              0.01056668       
    566.1547000              0.0243930        
    266.7873000              0.04812101       
    129.3752000              0.0756517        
     63.6516100              0.05748534       
     29.3330200             -0.09783186       
     14.8221200             -0.3864536        
      7.4605130             -0.3606598        
      3.4135760              0.2888650        
      1.6328840              0.6830917        
      0.7435790              0.3206778        
      0.1725920              0.01651471       
      0.0774200              0.0003124693     
S   21   1.00
 15503020.0000000           -5.114261e-08     
 2321071.0000000            -3.980779e-07     
 528180.2000000             -2.092033e-06     
 149604.0000000             -8.856836e-06     
  48809.0700000             -3.223602e-05     
  17622.3900000             -0.0001055757     
   6874.2010000             -0.0003146356     
   2851.8570000             -0.0008714113     
   1244.3340000             -0.002205415      
    566.1547000             -0.005095517      
    266.7873000             -0.01008237       
    129.3752000             -0.0159207        
     63.6516100             -0.01222037       
     29.3330200              0.02115869       
     14.8221200              0.08747304       
      7.4605130              0.08511605       
      3.4135760             -0.08115683       
      1.6328840             -0.2166359        
      0.7435790             -0.2076958        
      0.1725920              0.2699296        
      0.0774200              0.5842711        
S   21   1.00
 15503020.0000000           -9.762069e-08     
 2321071.0000000            -7.741142e-07     
 528180.2000000             -3.959746e-06     
 149604.0000000             -1.736914e-05     
  48809.0700000             -6.044953e-05     
  17622.3900000             -0.0002090555     
   6874.2010000             -0.0005834312     
   2851.8570000             -0.001746713      
   1244.3340000             -0.004026784      
    566.1547000             -0.01042362       
    266.7873000             -0.01781172       
    129.3752000             -0.03466996       
     63.6516100             -0.01540945       
     29.3330200              0.02086455       
     14.8221200              0.2206820        
      7.4605130              0.1073966        
      3.4135760             -0.08310668       
      1.6328840             -0.8942999        
      0.7435790              0.3750141        
      0.1725920              1.4967530        
      0.0774200             -0.5320390        
S   21   1.00
 15503020.0000000           -1.771733e-07     
 2321071.0000000            -1.397615e-06     
 528180.2000000             -7.203859e-06     
 149604.0000000             -3.128552e-05     
  48809.0700000             -0.0001102699     
  17622.3900000             -0.0003755735     
   6874.2010000             -0.0010679        
   2851.8570000             -0.003128427      
   1244.3340000             -0.007410272      
    566.1547000             -0.01859501       
    266.7873000             -0.03322798       
    129.3752000             -0.0611844        
     63.6516100             -0.03286334       
     29.3330200              0.04844202       
     14.8221200              0.3989880        
      7.4605130              0.3379290        
      3.4135760             -0.7016224        
      1.6328840             -1.6944340        
      0.7435790              2.5826800        
      0.1725920             -0.5498758        
      0.0774200             -1.3945510        
S   21   1.00
 15503020.0000000           -1.988311e-07     
 2321071.0000000            -1.449716e-06     
 528180.2000000             -8.363444e-06     
 149604.0000000             -3.125532e-05     
  48809.0700000             -0.0001327624     
  17622.3900000             -0.0003589662     
   6874.2010000             -0.001341488      
   2851.8570000             -0.002824018      
   1244.3340000             -0.009863607      
    566.1547000             -0.01523481       
    266.7873000             -0.04984489       
    129.3752000             -0.03522354       
     63.6516100             -0.1056424        
     29.3330200              0.2138034        
     14.8221200              0.1517675        
      7.4605130              1.1804280        
      3.4135760             -3.5264900        
      1.6328840              2.5508150        
      0.7435790              0.4306461        
      0.1725920             -3.4500410        
      0.0774200              4.7403420        
S   1   1.00
      0.0337010              1.0000000        
P   16   1.00
  45066.6200000              0.0000110        
  10662.6400000              0.0000960        
   3463.4310000              0.0005640        
   1326.6240000              0.0025700        
    564.7414000              0.0096770        
    258.8288000              0.0307420        
    125.3115000              0.0820650        
     63.2423300              0.1768450        
     32.8240600              0.2911620        
     17.3969200              0.3308160        
      9.3243940              0.2088190        
      4.9388390              0.0537390        
      2.5620250              0.0017090        
      1.2992940             -0.0017980        
      0.6346780             -0.0010460        
      0.2322620             -0.0000620        
P   17   1.00
  45066.6200000             -0.0000040        
  10662.6400000             -0.0000350        
   3463.4310000             -0.0002020        
   1326.6240000             -0.0009250        
    564.7414000             -0.0034990        
    258.8288000             -0.0112800        
    125.3115000             -0.0308190        
     63.2423300             -0.0690360        
     32.8240600             -0.1187330        
     17.3969200             -0.1424430        
      9.3243940             -0.0431070        
      4.9388390              0.2034990        
      2.5620250              0.4062280        
      1.2992940              0.3709380        
      0.6346780              0.1643120        
      0.2322620              0.0172650        
      0.0915460             -0.0016820        
P   17   1.00
  45066.6200000              0.0000010        
  10662.6400000              0.0000070        
   3463.4310000              0.0000410        
   1326.6240000              0.0001860        
    564.7414000              0.0007120        
    258.8288000              0.0022690        
    125.3115000              0.0062910        
     63.2423300              0.0139340        
     32.8240600              0.0245310        
     17.3969200              0.0287700        
      9.3243940              0.0087810        
      4.9388390             -0.0517310        
      2.5620250             -0.0959450        
      1.2992940             -0.1106750        
      0.6346780              0.0027270        
      0.2322620              0.3150270        
      0.0915460              0.5428100        
P   17   1.00
  45066.6200000              0.0000020        
  10662.6400000              0.0000140        
   3463.4310000              0.0000840        
   1326.6240000              0.0003710        
    564.7414000              0.0014600        
    258.8288000              0.0045370        
    125.3115000              0.0129220        
     63.2423300              0.0277660        
     32.8240600              0.0509560        
     17.3969200              0.0567450        
      9.3243940              0.0241190        
      4.9388390             -0.1250870        
      2.5620250             -0.2065410        
      1.2992940             -0.2149830        
      0.6346780              0.2078190        
      0.2322620              0.6385420        
      0.0915460              0.3262840        
P   17   1.00
  45066.6200000              0.0000030        
  10662.6400000              0.0000240        
   3463.4310000              0.0001550        
   1326.6240000              0.0006460        
    564.7414000              0.0026890        
    258.8288000              0.0078990        
    125.3115000              0.0239120        
     63.2423300              0.0480060        
     32.8240600              0.0962130        
     17.3969200              0.0975820        
      9.3243940              0.0770220        
      4.9388390             -0.3601360        
      2.5620250             -0.4455890        
      1.2992940             -0.1165380        
      0.6346780              1.1705030        
      0.2322620             -0.0389310        
      0.0915460             -0.7688140        
P   17   1.00
  45066.6200000              0.0000040        
  10662.6400000              0.0000360        
   3463.4310000              0.0001990        
   1326.6240000              0.0009590        
    564.7414000              0.0034630        
    258.8288000              0.0117560        
    125.3115000              0.0306900        
     63.2423300              0.0730810        
     32.8240600              0.1168270        
     17.3969200              0.1911630        
      9.3243940              0.1065430        
      4.9388390             -0.9499240        
      2.5620250             -0.5636050        
      1.2992940              1.9346110        
      0.6346780             -0.5101770        
      0.2322620             -1.1722970        
      0.0915460              1.0158980        
P   1   1.00
      0.0356430              1.0000000        
D   10   1.00
    414.3427000              0.0003500        
    124.3926000              0.0032000        
     48.1154000              0.0164770        
     20.8420000              0.0560010        
      9.6221000              0.1392340        
      4.6034000              0.2427760        
      2.1963000              0.3040690        
      1.0206000              0.2933190        
      0.4544000              0.2172590        
      0.1900000              0.1046990        
D   10   1.00
    414.3427000             -0.0003620        
    124.3926000             -0.0033350        
     48.1154000             -0.0171760        
     20.8420000             -0.0592450        
      9.6221000             -0.1512320        
      4.6034000             -0.2544610        
      2.1963000             -0.2287180        
      1.0206000              0.0206160        
      0.4544000              0.3427530        
      0.1900000              0.4738710        
D   10   1.00
    414.3427000             -0.0005290        
    124.3926000             -0.0049280        
     48.1154000             -0.0253720        
     20.8420000             -0.0896540        
      9.6221000             -0.2387440        
      4.6034000             -0.3597210        
      2.1963000              0.0044440        
      1.0206000              0.5965470        
      0.4544000              0.3313020        
      0.1900000             -0.5090090        
D   10   1.00
    414.3427000             -0.0007870        
    124.3926000             -0.0067780        
     48.1154000             -0.0377260        
     20.8420000             -0.1291250        
      9.6221000             -0.4148090        
      4.6034000             -0.2839570        
      2.1963000              0.8671940        
      1.0206000              0.2723270        
      0.4544000             -0.9868420        
      0.1900000              0.1853600        
D   1   1.00
      0.0715000              1.0000000        
F   1   1.00
      4.5046000              1.0000000        
F   1   1.00
      1.1286000              1.0000000        
G   1   1.00
      2.9771000              1.0000000        
****
Cu     0 
S   21   1.00
 16665490.0000000            1.92221e-06      
 2495213.0000000             1.494655e-05     
 567850.7000000              7.863106e-05     
 160853.1000000              0.0003321189     
  52481.8600000              0.001209649      
  18948.8500000              0.003936231      
   7391.6550000              0.01166031       
   3066.5170000              0.03149512       
   1337.9940000              0.07646385       
    608.7830000              0.1595162        
    286.8980000              0.2618983        
    139.1530000              0.2816708        
     68.4945500              0.1509587        
     31.6010800              0.07041955       
     15.9915800              0.1180039        
      8.0565100              0.08015187       
      3.6903290              0.01020122       
      1.7629020             -0.0003720464     
      0.8012690             -2.206886e-05     
      0.1842430             -2.401085e-05     
      0.0817930              1.529816e-05     
S   21   1.00
 16665490.0000000           -1.082642e-06     
 2495213.0000000            -8.420869e-06     
 567850.7000000             -4.428625e-05     
 160853.1000000             -0.0001872071     
  52481.8600000             -0.0006819265     
  18948.8500000             -0.002225485      
   7391.6550000             -0.00661962       
   3066.5170000             -0.0181140        
   1337.9940000             -0.04506622       
    608.7830000             -0.09955443       
    286.8980000             -0.1830558        
    139.1530000             -0.2510577        
     68.4945500             -0.1703417        
     31.6010800              0.1900077        
     15.9915800              0.5507048        
      8.0565100              0.3642532        
      3.6903290              0.04868977       
      1.7629020             -0.003799993      
      0.8012690             -0.0003156308     
      0.1842430             -0.0002430411     
      0.0817930              0.0001553645     
S   21   1.00
 16665490.0000000            2.389605e-07     
 2495213.0000000             1.860009e-06     
 567850.7000000              9.77258e-06      
 160853.1000000              4.137619e-05     
  52481.8600000              0.0001505588     
  18948.8500000              0.0004932175     
   7391.6550000              0.001469467      
   3066.5170000              0.004071487      
   1337.9940000              0.01030091       
    608.7830000              0.02381408       
    286.8980000              0.04707008       
    139.1530000              0.0742445        
     68.4945500              0.05657657       
     31.6010800             -0.09760862       
     15.9915800             -0.3856399        
      8.0565100             -0.3540312        
      3.6903290              0.2983959        
      1.7629020              0.6861809        
      0.8012690              0.3150989        
      0.1842430              0.01394564       
      0.0817930             -0.00361164       
S   21   1.00
 16665490.0000000           -4.823436e-08     
 2495213.0000000            -3.753858e-07     
 567850.7000000             -1.972743e-06     
 160853.1000000             -8.349961e-06     
  52481.8600000             -3.039535e-05     
  18948.8500000             -9.95301e-05      
   7391.6550000             -0.0002967188     
   3066.5170000             -0.0008217293     
   1337.9940000             -0.002081377      
    608.7830000             -0.004811149      
    286.8980000             -0.009537683      
    139.1530000             -0.01507351       
     68.4945500             -0.01161088       
     31.6010800              0.02032716       
     15.9915800              0.08327403       
      8.0565100              0.07953125       
      3.6903290             -0.07901524       
      1.7629020             -0.2054312        
      0.8012690             -0.1985134        
      0.1842430              0.2627133        
      0.0817930              0.5794031        
S   21   1.00
 16665490.0000000           -8.876635e-08     
 2495213.0000000            -7.032135e-07     
 567850.7000000             -3.601366e-06     
 160853.1000000             -1.576871e-05     
  52481.8600000             -5.499726e-05     
  18948.8500000             -0.0001897055     
   7391.6550000             -0.0005311656     
   3066.5170000             -0.001584593      
   1337.9940000             -0.003671316      
    608.7830000             -0.009458893      
    286.8980000             -0.01630134       
    139.1530000             -0.03145402       
     68.4945500             -0.01444712       
     31.6010800              0.02037856       
     15.9915800              0.1997307        
      8.0565100              0.09475926       
      3.6903290             -0.07935398       
      1.7629020             -0.7591353        
      0.8012690              0.2365079        
      0.1842430              1.4226040        
      0.0817930             -0.3066203        
S   21   1.00
 16665490.0000000           -1.849356e-07     
 2495213.0000000            -1.461905e-06     
 567850.7000000             -7.510534e-06     
 160853.1000000             -3.274989e-05     
  52481.8600000             -0.0001148239     
  18948.8500000             -0.0003935903     
   7391.6550000             -0.001110617      
   3066.5170000             -0.003284174      
   1337.9940000             -0.007697235      
    608.7830000             -0.01959013       
    286.8980000             -0.03444712       
    139.1530000             -0.06507176       
     68.4945500             -0.03269416       
     31.6010800              0.04738915       
     15.9915800              0.4333712        
      8.0565100              0.3189521        
      3.6903290             -0.7281955        
      1.7629020             -1.6631160        
      0.8012690              2.5132670        
      0.1842430             -0.3736861        
      0.0817930             -1.4791020        
S   21   1.00
 16665490.0000000           -1.980951e-07     
 2495213.0000000            -1.446191e-06     
 567850.7000000             -8.326308e-06     
 160853.1000000             -3.11938e-05      
  52481.8600000             -0.0001320842     
  18948.8500000             -0.0003585362     
   7391.6550000             -0.001333996      
   3066.5170000             -0.002824728      
   1337.9940000             -0.009806333      
    608.7830000             -0.01529323       
    286.8980000             -0.04956573       
    139.1530000             -0.03583468       
     68.4945500             -0.1044906        
     31.6010800              0.2105854        
     15.9915800              0.1646732        
      8.0565100              1.1505130        
      3.6903290             -3.4837320        
      1.7629020              2.5166360        
      0.8012690              0.4429064        
      0.1842430             -3.4043100        
      0.0817930              4.6278500        
S   1   1.00
      0.0353030              1.0000000        
P   16   1.00
  48218.4100000              0.0000110        
  11420.5500000              0.0000970        
   3713.5690000              0.0005690        
   1423.7620000              0.0025890        
    606.6041000              0.0097420        
    278.2564000              0.0309300        
    134.8449000              0.0825300        
     68.1225400              0.1777580        
     35.4008800              0.2922250        
     18.7902900              0.3303490        
     10.0835600              0.2068630        
      5.3461200              0.0527930        
      2.7752280              0.0017180        
      1.4075640             -0.0017010        
      0.6872130             -0.0009760        
      0.2468220             -0.0000540        
P   17   1.00
  48218.4100000             -0.0000040        
  11420.5500000             -0.0000350        
   3713.5690000             -0.0002060        
   1423.7620000             -0.0009410        
    606.6041000             -0.0035560        
    278.2564000             -0.0114610        
    134.8449000             -0.0313090        
     68.1225400             -0.0701390        
     35.4008800             -0.1205620        
     18.7902900             -0.1435520        
     10.0835600             -0.0403270        
      5.3461200              0.2084660        
      2.7752280              0.4087240        
      1.4075640              0.3682010        
      0.6872130              0.1596530        
      0.2468220              0.0159550        
      0.0962200             -0.0016810        
P   17   1.00
  48218.4100000              0.0000010        
  11420.5500000              0.0000070        
   3713.5690000              0.0000400        
   1423.7620000              0.0001820        
    606.6041000              0.0006970        
    278.2564000              0.0022200        
    134.8449000              0.0061630        
     68.1225400              0.0136310        
     35.4008800              0.0240330        
     18.7902900              0.0278620        
     10.0835600              0.0079750        
      5.3461200             -0.0511330        
      2.7752280             -0.0923050        
      1.4075640             -0.1064580        
      0.6872130              0.0037380        
      0.2468220              0.3105410        
      0.0962200              0.5419030        
P   17   1.00
  48218.4100000              0.0000020        
  11420.5500000              0.0000130        
   3713.5690000              0.0000790        
   1423.7620000              0.0003490        
    606.6041000              0.0013730        
    278.2564000              0.0042610        
    134.8449000              0.0121460        
     68.1225400              0.0260640        
     35.4008800              0.0479070        
     18.7902900              0.0528290        
     10.0835600              0.0215750        
      5.3461200             -0.1177830        
      2.7752280             -0.1883970        
      1.4075640             -0.2019160        
      0.6872130              0.1737430        
      0.2468220              0.6368480        
      0.0962200              0.3515180        
P   17   1.00
  48218.4100000              0.0000030        
  11420.5500000              0.0000250        
   3713.5690000              0.0001630        
   1423.7620000              0.0006760        
    606.6041000              0.0028080        
    278.2564000              0.0082550        
    134.8449000              0.0249460        
     68.1225400              0.0501600        
     35.4008800              0.1002890        
     18.7902900              0.1023190        
     10.0835600              0.0772410        
      5.3461200             -0.3844490        
      2.7752280             -0.4513540        
      1.4075640             -0.0947780        
      0.6872130              1.1731180        
      0.2468220             -0.0541330        
      0.0962200             -0.7282440        
P   17   1.00
  48218.4100000              0.0000040        
  11420.5500000              0.0000370        
   3713.5690000              0.0001900        
   1423.7620000              0.0009780        
    606.6041000              0.0033080        
    278.2564000              0.0119800        
    134.8449000              0.0292070        
     68.1225400              0.0751220        
     35.4008800              0.1078350        
     18.7902900              0.2073790        
     10.0835600              0.0604060        
      5.3461200             -0.8949770        
      2.7752280             -0.5584020        
      1.4075640              1.8997060        
      0.6872130             -0.5022240        
      0.2468220             -1.1824130        
      0.0962200              1.0445070        
P   1   1.00
      0.0370370              1.0000000        
D   10   1.00
    527.8860000              0.0002560        
    158.7330000              0.0023780        
     61.5556000              0.0127220        
     26.8834000              0.0450120        
     12.5175000              0.1171960        
      6.0697700              0.2185550        
      2.9583190              0.2914480        
      1.4141220              0.2971380        
      0.6533290              0.2360920        
      0.2866920              0.1314440        
D   10   1.00
    527.8860000             -0.0003160        
    158.7330000             -0.0029580        
     61.5556000             -0.0158770        
     26.8834000             -0.0568640        
     12.5175000             -0.1535840        
      6.0697700             -0.2811390        
      2.9583190             -0.2685180        
      1.4141220              0.0231300        
      0.6533290              0.3566200        
      0.2866920              0.4184700        
D   10   1.00
    527.8860000              0.0003790        
    158.7330000              0.0035730        
     61.5556000              0.0192290        
     26.8834000              0.0699030        
     12.5175000              0.1993800        
      6.0697700              0.3488480        
      2.9583190              0.0513940        
      1.4141220             -0.5596790        
      0.6533290             -0.3845810        
      0.2866920              0.4389250        
D   10   1.00
    527.8860000             -0.0005930        
    158.7330000             -0.0051060        
     61.5556000             -0.0299220        
     26.8834000             -0.1032930        
     12.5175000             -0.3595680        
      6.0697700             -0.4128070        
      2.9583190              0.7476890        
      1.4141220              0.5425150        
      0.6533290             -0.9777060        
      0.2866920             -0.0886030        
D   1   1.00
      0.1150140              1.0000000        
F   1   1.00
      5.0821000              1.0000000        
F   1   1.00
      1.2797000              1.0000000        
G   1   1.00
      3.4835000              1.0000000        
****
Zn     0 
S   21   1.00
      0.1785293e+08          2.106603e-06     
 2673038.0000000             1.638051e-05     
 608324.4000000              8.617178e-05     
 172317.6000000              0.0003640028     
  56222.6900000              0.001325778      
  20299.8500000              0.004315394      
   7918.8710000              0.01278917       
   3285.3400000              0.03459541       
   1433.5240000              0.08423468       
    652.2889000              0.1769497        
    307.4360000              0.2947718        
    149.1466000              0.3286054        
     73.4510800              0.1837326        
     33.9256200              0.0284564        
     17.1894700             -0.001562471      
      8.6665950              0.001057694      
      3.9725050             -0.0004832147     
      1.8946650              0.0001795943     
      0.8593850             -7.198366e-05     
      0.1952560              2.200105e-05     
      0.0858540             -1.56551e-05      
S   21   1.00
      0.1785293e+08         -6.503871e-07     
 2673038.0000000            -5.059606e-06     
 608324.4000000             -2.660362e-05     
 172317.6000000             -0.0001125168     
  56222.6900000             -0.0004098844     
  20299.8500000             -0.001340085      
   7918.8710000             -0.003996271      
   3285.3400000             -0.01102397       
   1433.5240000             -0.02783658       
    652.2889000             -0.0635220        
    307.4360000             -0.1235647        
    149.1466000             -0.1860330        
     73.4510800             -0.1345412        
     33.9256200              0.2026370        
     17.1894700              0.5627948        
      8.6665950              0.3687315        
      3.9725050              0.05055865       
      1.8946650             -0.00028561       
      0.8593850              0.001213965      
      0.1952560             -0.0001706895     
      0.0858540              0.0001266229     
S   21   1.00
      0.1785293e+08          2.455424e-07     
 2673038.0000000             1.911263e-06     
 608324.4000000              1.004137e-05     
 172317.6000000              4.25171e-05      
  56222.6900000              0.0001546957     
  20299.8500000              0.0005068054     
   7918.8710000              0.001509742      
   3285.3400000              0.004183744      
   1433.5240000              0.01058425       
    652.2889000              0.02447935       
    307.4360000              0.04837945       
    149.1466000              0.07630985       
     73.4510800              0.05798021       
     33.9256200             -0.1010517        
     17.1894700             -0.3950702        
      8.6665950             -0.3534286        
      3.9725050              0.3070109        
      1.8946650              0.6935144        
      0.8593850              0.3040583        
      0.1952560              0.01003318       
      0.0858540             -0.004007622      
S   21   1.00
      0.1785293e+08          4.916948e-08     
 2673038.0000000             3.829348e-07     
 608324.4000000              2.010287e-06     
 172317.6000000              8.520784e-06     
  56222.6900000              3.096268e-05     
  20299.8500000              0.000101604      
   7918.8710000              0.0003021322     
   3285.3400000              0.0008393851     
   1433.5240000              0.00211904       
    652.2889000              0.004923291      
    307.4360000              0.009713665      
    149.1466000              0.01549413       
     73.4510800              0.0117057        
     33.9256200             -0.02068558       
     17.1894700             -0.08652477       
      8.6665950             -0.07840824       
      3.9725050              0.07950591       
      1.8946650              0.2182560        
      0.8593850              0.1957366        
      0.1952560             -0.3195337        
      0.0858540             -0.5833695        
S   21   1.00
      0.1785293e+08         -1.379282e-07     
 2673038.0000000            -1.098688e-06     
 608324.4000000             -5.581627e-06     
 172317.6000000             -2.469757e-05     
  56222.6900000             -8.4997e-05       
  20299.8500000             -0.000297955      
   7918.8710000             -0.0008180999     
   3285.3400000             -0.002498043      
   1433.5240000             -0.005630866      
    652.2889000             -0.01501607       
    307.4360000             -0.02479935       
    149.1466000             -0.05092472       
     73.4510800             -0.01923797       
     33.9256200              0.0248084        
     17.1894700              0.3402582        
      8.6665950              0.1317501        
      3.9725050             -0.2092734        
      1.8946650             -1.2899700        
      0.8593850              0.9898685        
      0.1952560              1.4779600        
      0.0858540             -1.2347640        
S   21   1.00
      0.1785293e+08         -1.951222e-07     
 2673038.0000000            -1.513488e-06     
 608324.4000000             -7.991991e-06     
 172317.6000000             -3.361493e-05     
  56222.6900000             -0.0001233416     
  20299.8500000             -0.0004000292     
   7918.8710000             -0.001206705      
   3285.3400000             -0.003298144      
   1433.5240000             -0.008503531      
    652.2889000             -0.01932075       
    307.4360000             -0.0395118        
    149.1466000             -0.06074193       
     73.4510800             -0.05154698       
     33.9256200              0.0906352        
     17.1894700              0.3930253        
      8.6665950              0.5283548        
      3.9725050             -1.4626110        
      1.8946650             -0.8366769        
      0.8593850              2.6151680        
      0.1952560             -2.2413220        
      0.0858540              0.7597394        
S   21   1.00
      0.1785293e+08         -2.631275e-07     
 2673038.0000000            -1.954514e-06     
 608324.4000000             -1.098059e-05     
 172317.6000000             -4.252529e-05     
  56222.6900000             -0.0001728905     
  20299.8500000             -0.0004940605     
   7918.8710000             -0.001731281      
   3285.3400000             -0.003952778      
   1433.5240000             -0.01260194       
    652.2889000             -0.02205362       
    307.4360000             -0.06268701       
    149.1466000             -0.05878225       
     73.4510800             -0.1200370        
     33.9256200              0.2236128        
     17.1894700              0.4980742        
      8.6665950              1.1915800        
      3.9725050             -5.6490630        
      1.8946650              6.8434890        
      0.8593850             -3.3201000        
      0.1952560             -0.2249601        
      0.0858540              1.9021540        
S   1   1.00
      0.0367810              1.0000000        
P   17   1.00
  52867.9300000              0.0000110        
  12511.7900000              0.0000940        
   4065.2860000              0.0005510        
   1557.5950000              0.0025110        
    663.2892000              0.0094700        
    304.1561000              0.0301690        
    147.3680000              0.0808550        
     74.4546900              0.1751390        
     38.7149300              0.2897160        
     20.5702200              0.3298490        
     11.0542500              0.2092940        
      5.8746610              0.0562590        
      3.0529360              0.0050520        
      1.5472250              0.0009970        
      0.7541510              0.0001870        
      0.2653490              0.0000510        
      0.1020670             -0.0000130        
P   17   1.00
  52867.9300000             -0.0000040        
  12511.7900000             -0.0000350        
   4065.2860000             -0.0002060        
   1557.5950000             -0.0009420        
    663.2892000             -0.0035700        
    304.1561000             -0.0115400        
    147.3680000             -0.0316520        
     74.4546900             -0.0712850        
     38.7149300             -0.1232840        
     20.5702200             -0.1476380        
     11.0542500             -0.0444770        
      5.8746610              0.2053650        
      3.0529360              0.4100860        
      1.5472250              0.3721450        
      0.7541510              0.1581180        
      0.2653490              0.0145400        
      0.1020670             -0.0016080        
P   17   1.00
  52867.9300000              0.0000010        
  12511.7900000              0.0000060        
   4065.2860000              0.0000380        
   1557.5950000              0.0001730        
    663.2892000              0.0006640        
    304.1561000              0.0021200        
    147.3680000              0.0059160        
     74.4546900              0.0131530        
     38.7149300              0.0233720        
     20.5702200              0.0272210        
     11.0542500              0.0083340        
      5.8746610             -0.0488600        
      3.0529360             -0.0888940        
      1.5472250             -0.1036180        
      0.7541510              0.0010510        
      0.2653490              0.3030640        
      0.1020670              0.5427240        
P   17   1.00
  52867.9300000              0.0000010        
  12511.7900000              0.0000110        
   4065.2860000              0.0000670        
   1557.5950000              0.0002960        
    663.2892000              0.0011570        
    304.1561000              0.0036340        
    147.3680000              0.0103070        
     74.4546900              0.0224820        
     38.7149300              0.0410330        
     20.5702200              0.0464600        
     11.0542500              0.0181460        
      5.8746610             -0.0943640        
      3.0529360             -0.1601770        
      1.5472250             -0.1808950        
      0.7541510              0.0948260        
      0.2653490              0.6291530        
      0.1020670              0.4083180        
P   17   1.00
  52867.9300000              0.0000030        
  12511.7900000              0.0000240        
   4065.2860000              0.0001590        
   1557.5950000              0.0006460        
    663.2892000              0.0027470        
    304.1561000              0.0079380        
    147.3680000              0.0246010        
     74.4546900              0.0485760        
     38.7149300              0.1006820        
     20.5702200              0.0984680        
     11.0542500              0.0862350        
      5.8746610             -0.3793800        
      3.0529360             -0.4203930        
      1.5472250             -0.1825620        
      0.7541510              1.1778870        
      0.2653490              0.0519740        
      0.1020670             -0.7444770        
P   17   1.00
  52867.9300000             -0.0000030        
  12511.7900000             -0.0000360        
   4065.2860000             -0.0001740        
   1557.5950000             -0.0009530        
    663.2892000             -0.0030470        
    304.1561000             -0.0117360        
    147.3680000             -0.0270160        
     74.4546900             -0.0747980        
     38.7149300             -0.0982370        
     20.5702200             -0.2150840        
     11.0542500             -0.0322140        
      5.8746610              0.7563080        
      3.0529360              0.7019320        
      1.5472250             -1.8141870        
      0.7541510              0.2914540        
      0.2653490              1.2956230        
      0.1020670             -1.0670890        
P   1   1.00
      0.0387550              1.0000000        
D   10   1.00
    639.7806000              0.0002080        
    192.6742000              0.0019540        
     74.8436800              0.0107110        
     32.8604800              0.0390570        
     15.3935300              0.1048480        
      7.5255120              0.2045690        
      3.7154290              0.2852080        
      1.8064590              0.3014460        
      0.8529730              0.2462280        
      0.3847800              0.1390160        
D   10   1.00
    639.7806000             -0.0002900        
    192.6742000             -0.0027380        
     74.8436800             -0.0151110        
     32.8604800             -0.0556430        
     15.3935300             -0.1558640        
      7.5255120             -0.3034890        
      3.7154290             -0.3062760        
      1.8064590              0.0333950        
      0.8529730              0.4000750        
      0.3847800              0.3899720        
D   10   1.00
    639.7806000             -0.0003170        
    192.6742000             -0.0030560        
     74.8436800             -0.0167530        
     32.8604800             -0.0627120        
     15.3935300             -0.1879800        
      7.5255120             -0.3720840        
      3.7154290             -0.0234390        
      1.8064590              0.6054700        
      0.8529730              0.3230630        
      0.3847800             -0.4713720        
D   10   1.00
    639.7806000              0.0004520        
    192.6742000              0.0038790        
     74.8436800              0.0235700        
     32.8604800              0.0825260        
     15.3935300              0.2972800        
      7.5255120              0.4368320        
      3.7154290             -0.6042900        
      1.8064590             -0.6746050        
      0.8529730              0.9387020        
      0.3847800              0.2779680        
D   1   1.00
      0.1593370              1.0000000        
F   1   1.00
      5.7922000              1.0000000        
F   1   1.00
      1.4851000              1.0000000        
G   1   1.00
      4.1144000              1.0000000        
****
Ga     0 
S   18   1.00
 11274496.0000000            0.0000041        
 1688053.4000000             0.0000316        
 384140.8300000              0.0001662        
 108807.0300000              0.0007017        
  35497.6910000              0.0025508        
  12815.1040000              0.0082653        
   4998.1087000              0.0241950        
   2072.8848000              0.0636572        
    903.7458200              0.1457651        
    410.4430700              0.2703313        
    192.6063600              0.3491571        
     92.0496780              0.2374433        
     42.0478110              0.0480833        
     21.0692170             -0.0022966        
     10.4479150              0.0017904        
      4.7776580             -0.0008276        
      2.2825660              0.0003543        
      1.0353030             -0.0001411        
S   18   1.00
 11274496.0000000           -0.0000013        
 1688053.4000000            -0.0000098        
 384140.8300000             -0.0000515        
 108807.0300000             -0.0002176        
  35497.6910000             -0.0007932        
  12815.1040000             -0.0025821        
   4998.1087000             -0.0076652        
   2072.8848000             -0.0207567        
    903.7458200             -0.0507758        
    410.4430700             -0.1073802        
    192.6063600             -0.1806520        
     92.0496780             -0.1736701        
     42.0478110              0.1108251        
     21.0692170              0.5418366        
     10.4479150              0.4467899        
      4.7776580              0.0762105        
      2.2825660             -0.0009371        
      1.0353030              0.0017806        
S   18   1.00
 11274496.0000000            0.0000005        
 1688053.4000000             0.0000037        
 384140.8300000              0.0000197        
 108807.0300000              0.0000830        
  35497.6910000              0.0003029        
  12815.1040000              0.0009850        
   4998.1087000              0.0029341        
   2072.8848000              0.0079572        
    903.7458200              0.0196761        
    410.4430700              0.0421783        
    192.6063600              0.0738645        
     92.0496780              0.0747531        
     42.0478110             -0.0534108        
     21.0692170             -0.3573919        
     10.4479150             -0.4250713        
      4.7776580              0.2010992        
      2.2825660              0.7145966        
      1.0353030              0.3688149        
S   18   1.00
 11274496.0000000           -0.0000001        
 1688053.4000000            -0.0000009        
 384140.8300000             -0.0000046        
 108807.0300000             -0.0000193        
  35497.6910000             -0.0000705        
  12815.1040000             -0.0002290        
   4998.1087000             -0.0006835        
   2072.8848000             -0.0018505        
    903.7458200             -0.0045930        
    410.4430700             -0.0098343        
    192.6063600             -0.0173849        
     92.0496780             -0.0175752        
     42.0478110              0.0125254        
     21.0692170              0.0903400        
     10.4479150              0.1104721        
      4.7776580             -0.0612119        
      2.2825660             -0.2561768        
      1.0353030             -0.2603772        
S   1   1.00
      0.2576740              1.0000000        
S   1   1.00
      0.1191790              1.0000000        
S   1   1.00
      0.0512940              1.0000000        
P   13   1.00
  22059.7710000              0.0000547        
   5222.3129000              0.0004865        
   1696.0601000              0.0027990        
    648.7657300              0.0122396        
    275.1026700              0.0427476        
    125.3463400              0.1187187        
     60.0543340              0.2485828        
     29.7237680              0.3601622        
     15.0397810              0.2950171        
      7.5722730              0.0984794        
      3.7386760              0.0087671        
      1.7967880              0.0013961        
      0.8299100              0.0000770        
P   13   1.00
  22059.7710000             -0.0000207        
   5222.3129000             -0.0001846        
   1696.0601000             -0.0010640        
    648.7657300             -0.0046946        
    275.1026700             -0.0166486        
    125.3463400             -0.0478114        
     60.0543340             -0.1045303        
     29.7237680             -0.1612965        
     15.0397810             -0.1143170        
      7.5722730              0.1459056        
      3.7386760              0.4271989        
      1.7967880              0.4240415        
      0.8299100              0.1599440        
P   13   1.00
  22059.7710000              0.0000034        
   5222.3129000              0.0000300        
   1696.0601000              0.0001750        
    648.7657300              0.0007642        
    275.1026700              0.0027458        
    125.3463400              0.0078140        
     60.0543340              0.0174215        
     29.7237680              0.0264852        
     15.0397810              0.0193950        
      7.5722730             -0.0313129        
      3.7386760             -0.0801634        
      1.7967880             -0.1001729        
      0.8299100             -0.0105878        
P   1   1.00
      0.2728740              1.0000000        
P   1   1.00
      0.1015400              1.0000000        
P   1   1.00
      0.0376580              1.0000000        
D   9   1.00
    766.4369600              0.0001745        
    231.0042500              0.0016577        
     89.7812380              0.0092899        
     39.5466810              0.0348905        
     18.6075830              0.0963453        
      9.1512870              0.1955703        
      4.5650050              0.2835942        
      2.2530660              0.3082515        
      1.0867230              0.2519620        
D   1   1.00
      0.5033040              1.0000000        
D   1   1.00
      0.2122830              1.0000000        
D   1   1.00
      0.0828000              1.0000000        
F   1   1.00
      0.2881000              1.0000000        
****
Ge     0 
S   18   1.00
 12360507.0000000            0.0000039        
 1850697.8000000             0.0000305        
 421131.4200000              0.0001605        
 119278.2600000              0.0006776        
  38912.2770000              0.0024637        
  14048.6820000              0.0079835        
   5480.6992000              0.0233774        
   2274.2055000              0.0615742        
    992.2412900              0.1415076        
    450.9996600              0.2646942        
    211.8202400              0.3483257        
    101.4110200              0.2454196        
     46.9140900              0.0535646        
     23.5089500             -0.0018380        
     11.6813110              0.0018049        
      5.4345260             -0.0008476        
      2.6088080              0.0003668        
      1.1984420             -0.0001542        
S   18   1.00
 12360507.0000000           -0.0000012        
 1850697.8000000            -0.0000095        
 421131.4200000             -0.0000499        
 119278.2600000             -0.0002109        
  38912.2770000             -0.0007686        
  14048.6820000             -0.0025025        
   5480.6992000             -0.0074259        
   2274.2055000             -0.0201249        
    992.2412900             -0.0492986        
    450.9996600             -0.1048683        
    211.8202400             -0.1783275        
    101.4110200             -0.1789581        
     46.9140900              0.0873842        
     23.5089500              0.5270920        
     11.6813110              0.4679551        
      5.4345260              0.0892206        
      2.6088080             -0.0003423        
      1.1984420              0.0019144        
S   18   1.00
 12360507.0000000            0.0000005        
 1850697.8000000             0.0000037        
 421131.4200000              0.0000192        
 119278.2600000              0.0000813        
  38912.2770000              0.0002965        
  14048.6820000              0.0009648        
   5480.6992000              0.0028715        
   2274.2055000              0.0077973        
    992.2412900              0.0192922        
    450.9996600              0.0416200        
    211.8202400              0.0735368        
    101.4110200              0.0778320        
     46.9140900             -0.0423582        
     23.5089500             -0.3447537        
     11.6813110             -0.4456713        
      5.4345260              0.1511544        
      2.6088080              0.7174295        
      1.1984420              0.4035634        
S   18   1.00
 12360507.0000000           -0.0000001        
 1850697.8000000            -0.0000009        
 421131.4200000             -0.0000049        
 119278.2600000             -0.0000208        
  38912.2770000             -0.0000761        
  14048.6820000             -0.0002472        
   5480.6992000             -0.0007373        
   2274.2055000             -0.0019981        
    992.2412900             -0.0049640        
    450.9996600             -0.0106930        
    211.8202400             -0.0190843        
    101.4110200             -0.0201643        
     46.9140900              0.0108362        
     23.5089500              0.0962110        
     11.6813110              0.1279979        
      5.4345260             -0.0506065        
      2.6088080             -0.2852917        
      1.1984420             -0.3065359        
S   1   1.00
      0.3298080              1.0000000        
S   1   1.00
      0.1554330              1.0000000        
S   1   1.00
      0.0669130              1.0000000        
P   13   1.00
  24017.4660000              0.0000531        
   5685.7175000              0.0004720        
   1846.4859000              0.0027187        
    706.2498100              0.0119145        
    299.4561000              0.0417625        
    136.4390400              0.1165894        
     65.3901550              0.2458338        
     32.3937350              0.3591261        
     16.4156160              0.2977929        
      8.2877870              0.1017708        
      4.1126340              0.0094072        
      1.9988540              0.0014350        
      0.9442910              0.0000354        
P   13   1.00
  24017.4660000             -0.0000204        
   5685.7175000             -0.0001818        
   1846.4859000             -0.0010491        
    706.2498100             -0.0046392        
    299.4561000             -0.0165090        
    136.4390400             -0.0476609        
     65.3901550             -0.1049678        
     32.3937350             -0.1633745        
     16.4156160             -0.1180998        
      8.2877870              0.1420178        
      4.1126340              0.4274324        
      1.9988540              0.4256167        
      0.9442910              0.1582034        
P   13   1.00
  24017.4660000              0.0000040        
   5685.7175000              0.0000357        
   1846.4859000              0.0002080        
    706.2498100              0.0009121        
    299.4561000              0.0032823        
    136.4390400              0.0094139        
     65.3901550              0.0210917        
     32.3937350              0.0325000        
     16.4156160              0.0239972        
      8.2877870             -0.0371186        
      4.1126340             -0.0988130        
      1.9988540             -0.1235659        
      0.9442910             -0.0110133        
P   1   1.00
      0.3412110              1.0000000        
P   1   1.00
      0.1343500              1.0000000        
P   1   1.00
      0.0517350              1.0000000        
D   9   1.00
    864.6741100              0.0001645        
    261.0376300              0.0015654        
    101.7703000              0.0087954        
     45.1166410              0.0331852        
     21.4306860              0.0919537        
     10.6598610              0.1892017        
      5.3922870              0.2805892        
      2.7044970              0.3117474        
      1.3285440              0.2554197        
D   1   1.00
      0.6264520              1.0000000        
D   1   1.00
      0.2660130              1.0000000        
D   1   1.00
      0.1063000              1.0000000        
F   1   1.00
      0.3458000              1.0000000        
****
As     0 
S   18   1.00
 13600341.0000000            0.0000038        
 2036507.3000000             0.0000292        
 463432.7800000              0.0001538        
 131259.9400000              0.0006496        
  42819.1920000              0.0023625        
  15457.0190000              0.0076609        
   6028.4583000              0.0224672        
   2500.5599000              0.0593425        
   1090.6149000              0.1371015        
    495.6215400              0.2589472        
    232.8166900              0.3472847        
    111.6311800              0.2534247        
     52.2699500              0.0596266        
     26.1498780             -0.0011861        
     13.0187570              0.0017791        
      6.1554320             -0.0008455        
      2.9591270              0.0003660        
      1.3738740             -0.0001622        
S   18   1.00
 13600341.0000000           -0.0000012        
 2036507.3000000            -0.0000091        
 463432.7800000             -0.0000480        
 131259.9400000             -0.0002028        
  42819.1920000             -0.0007392        
  15457.0190000             -0.0024089        
   6028.4583000             -0.0071538        
   2500.5599000             -0.0194333        
   1090.6149000             -0.0477471        
    495.6215400             -0.1022639        
    232.8166900             -0.1758326        
    111.6311800             -0.1837494        
     52.2699500              0.0648276        
     26.1498780              0.5109281        
     13.0187570              0.4873143        
      6.1554320              0.1033636        
      2.9591270              0.0006355        
      1.3738740              0.0019766        
S   18   1.00
 13600341.0000000            0.0000005        
 2036507.3000000             0.0000036        
 463432.7800000              0.0000187        
 131259.9400000              0.0000790        
  42819.1920000              0.0002881        
  15457.0190000              0.0009386        
   6028.4583000              0.0027946        
   2500.5599000              0.0076098        
   1090.6149000              0.0188699        
    495.6215400              0.0410063        
    232.8166900              0.0731275        
    111.6311800              0.0807194        
     52.2699500             -0.0316300        
     26.1498780             -0.3317376        
     13.0187570             -0.4638221        
      6.1554320              0.1036990        
      2.9591270              0.7182986        
      1.3738740              0.4353305        
S   18   1.00
 13600341.0000000           -0.0000001        
 2036507.3000000            -0.0000010        
 463432.7800000             -0.0000052        
 131259.9400000             -0.0000217        
  42819.1920000             -0.0000794        
  15457.0190000             -0.0002583        
   6028.4583000             -0.0007709        
   2500.5599000             -0.0020946        
   1090.6149000             -0.0052164        
    495.6215400             -0.0113163        
    232.8166900             -0.0203935        
    111.6311800             -0.0224664        
     52.2699500              0.0085590        
     26.1498780              0.0995692        
     13.0187570              0.1434501        
      6.1554320             -0.0371901        
      2.9591270             -0.3085368        
      1.3738740             -0.3478649        
S   1   1.00
      0.4088500              1.0000000        
S   1   1.00
      0.1945110              1.0000000        
S   1   1.00
      0.0836410              1.0000000        
P   13   1.00
  25570.4180000              0.0000533        
   6052.9237000              0.0004744        
   1965.7002000              0.0027330        
    751.7722900              0.0119871        
    318.6814000              0.0420766        
    145.1474900              0.1175891        
     69.5411620              0.2478747        
     34.4513760              0.3605148        
     17.4606100              0.2955921        
      8.8086090              0.0992163        
      4.3786460              0.0087866        
      2.1444050              0.0014462        
      1.0293500             -0.0000447        
P   13   1.00
  25570.4180000             -0.0000208        
   6052.9237000             -0.0001855        
   1965.7002000             -0.0010704        
    751.7722900             -0.0047392        
    318.6814000             -0.0168885        
    145.1474900             -0.0488445        
     69.5411620             -0.1075989        
     34.4513760             -0.1669376        
     17.4606100             -0.1169214        
      8.8086090              0.1514505        
      4.3786460              0.4371731        
      2.1444050              0.4197078        
      1.0293500              0.1437636        
P   13   1.00
  25570.4180000              0.0000046        
   6052.9237000              0.0000412        
   1965.7002000              0.0002393        
    751.7722900              0.0010531        
    318.6814000              0.0037863        
    145.1474900              0.0109101        
     69.5411620              0.0243853        
     34.4513760              0.0376482        
     17.4606100              0.0265137        
      8.8086090             -0.0445464        
      4.3786460             -0.1167681        
      2.1444050             -0.1409441        
      1.0293500             -0.0012121        
P   1   1.00
      0.4046360              1.0000000        
P   1   1.00
      0.1656220              1.0000000        
P   1   1.00
      0.0656100              1.0000000        
D   9   1.00
    996.9796000              0.0001462        
    300.9851800              0.0014034        
    117.2347300              0.0080195        
     51.9569040              0.0310048        
     24.6894400              0.0878478        
     12.2951710              0.1852250        
      6.2446520              0.2808251        
      3.1554600              0.3163198        
      1.5680490              0.2571192        
D   1   1.00
      0.7486470              1.0000000        
D   1   1.00
      0.3191250              1.0000000        
D   1   1.00
      0.1300000              1.0000000        
F   1   1.00
      0.4158000              1.0000000        
****
Se     0 
S   18   1.00
 15011000.0000000            0.0000036        
 2247500.0000000             0.0000279        
 511450.0000000              0.0001466        
 144870.0000000              0.0006190        
  47261.0000000              0.0022514        
  17062.0000000              0.0073030        
   6654.5000000              0.0214442        
   2759.8000000              0.0568122        
   1203.2000000              0.1320807        
    546.5300000              0.2523469        
    256.6300000              0.3459296        
    123.1400000              0.2623890        
     58.2630000              0.0667938        
     29.0230000             -0.0003332        
     14.4650000              0.0017275        
      6.9348000             -0.0008299        
      3.3299000              0.0003578        
      1.5600000             -0.0001666        
S   18   1.00
 15011000.0000000           -0.0000011        
 2247500.0000000            -0.0000087        
 511450.0000000             -0.0000459        
 144870.0000000             -0.0001939        
  47261.0000000             -0.0007064        
  17062.0000000             -0.0023030        
   6654.5000000             -0.0068425        
   2759.8000000             -0.0186335        
   1203.2000000             -0.0459512        
    546.5300000             -0.0992193        
    256.6300000             -0.1728813        
    123.1400000             -0.1884973        
     58.2630000              0.0422610        
     29.0230000              0.4936791        
     14.4650000              0.5052818        
      6.9348000              0.1184150        
      3.3299000              0.0019567        
      1.5600000              0.0019648        
S   18   1.00
 15011000.0000000            0.0000004        
 2247500.0000000             0.0000034        
 511450.0000000              0.0000181        
 144870.0000000              0.0000763        
  47261.0000000              0.0002781        
  17062.0000000              0.0009068        
   6654.5000000              0.0026999        
   2759.8000000              0.0073726        
   1203.2000000              0.0183360        
    546.5300000              0.0401812        
    256.6300000              0.0724864        
    123.1400000              0.0835626        
     58.2630000             -0.0207592        
     29.0230000             -0.3183535        
     14.4650000             -0.4798333        
      6.9348000              0.0592819        
      3.3299000              0.7174116        
      1.5600000              0.4638636        
S   18   1.00
 15011000.0000000           -0.0000001        
 2247500.0000000            -0.0000010        
 511450.0000000             -0.0000053        
 144870.0000000             -0.0000223        
  47261.0000000             -0.0000814        
  17062.0000000             -0.0002649        
   6654.5000000             -0.0007906        
   2759.8000000             -0.0021539        
   1203.2000000             -0.0053812        
    546.5300000             -0.0117694        
    256.6300000             -0.0214629        
    123.1400000             -0.0246904        
     58.2630000              0.0057774        
     29.0230000              0.1015209        
     14.4650000              0.1578570        
      6.9348000             -0.0224219        
      3.3299000             -0.3290776        
      1.5600000             -0.3873443        
S   1   1.00
      0.4929100              1.0000000        
S   1   1.00
      0.2352500              1.0000000        
S   1   1.00
      0.1003700              1.0000000        
P   13   1.00
  25217.0000000              0.0000610        
   5969.9000000              0.0005424        
   1938.9000000              0.0031174        
    741.6600000              0.0135977        
    314.5000000              0.0472788        
    143.3100000              0.1297856        
     68.6500000              0.2657383        
     33.9950000              0.3673544        
     17.1850000              0.2747805        
      8.5740000              0.0791679        
      4.2206000              0.0051349        
      2.0521000              0.0013319        
      0.9615600             -0.0002033        
P   13   1.00
  25217.0000000             -0.0000241        
   5969.9000000             -0.0002152        
   1938.9000000             -0.0012386        
    741.6600000             -0.0054607        
    314.5000000             -0.0192936        
    143.3100000             -0.0549715        
     68.6500000             -0.1177952        
     33.9950000             -0.1740782        
     17.1850000             -0.0955798        
      8.5740000              0.2059714        
      4.2206000              0.4735431        
      2.0521000              0.3831922        
      0.9615600              0.0920872        
P   13   1.00
  25217.0000000              0.0000058        
   5969.9000000              0.0000520        
   1938.9000000              0.0002998        
    741.6600000              0.0013201        
    314.5000000              0.0046857        
    143.3100000              0.0133737        
     68.6500000              0.0289245        
     33.9950000              0.0429454        
     17.1850000              0.0223272        
      8.5740000             -0.0636031        
      4.2206000             -0.1436147        
      2.0521000             -0.1447293        
      0.9615600              0.0630380        
P   1   1.00
      0.4215100              1.0000000        
P   1   1.00
      0.1762600              1.0000000        
P   1   1.00
      0.0706630              1.0000000        
D   9   1.00
   1143.4000000              0.0001301        
    345.3300000              0.0012573        
    134.4600000              0.0072882        
     59.5670000              0.0288647        
     28.2830000              0.0838987        
     14.0610000              0.1819771        
      7.1390000              0.2826057        
      3.6148000              0.3220453        
      1.8072000              0.2581633        
D   1   1.00
      0.8694400              1.0000000        
D   1   1.00
      0.3703600              1.0000000        
D   1   1.00
      0.1530000              1.0000000        
F   1   1.00
      0.4620000              1.0000000        
****
Br     0 
S   18   1.00
 16475000.0000000            0.0000034        
 2466600.0000000             0.0000267        
 561310.0000000              0.0001404        
 158990.0000000              0.0005927        
  51869.0000000              0.0021561        
  18726.0000000              0.0069959        
   7303.6000000              0.0205645        
   3029.1000000              0.0545893        
   1320.8000000              0.1275226        
    600.0300000              0.2459780        
    281.9000000              0.3436508        
    135.5400000              0.2702530        
     64.8700000              0.0744795        
     32.1290000              0.0008787        
     16.0370000              0.0015755        
      7.7849000             -0.0007602        
      3.7247000              0.0003211        
      1.7583000             -0.0001586        
S   18   1.00
 16475000.0000000           -0.0000011        
 2466600.0000000            -0.0000084        
 561310.0000000             -0.0000441        
 158990.0000000             -0.0001862        
  51869.0000000             -0.0006783        
  18726.0000000             -0.0022122        
   7303.6000000             -0.0065752        
   3029.1000000             -0.0179328        
   1320.8000000             -0.0443321        
    600.0300000             -0.0963478        
    281.9000000             -0.1696814        
    135.5400000             -0.1920769        
     64.8700000              0.0208731        
     32.1290000              0.4744996        
     16.0370000              0.5214907        
      7.7849000              0.1348001        
      3.7247000              0.0036614        
      1.7583000              0.0018840        
S   18   1.00
 16475000.0000000            0.0000004        
 2466600.0000000             0.0000033        
 561310.0000000              0.0000175        
 158990.0000000              0.0000740        
  51869.0000000              0.0002697        
  18726.0000000              0.0008799        
   7303.6000000              0.0026198        
   3029.1000000              0.0071671        
   1320.8000000              0.0178561        
    600.0300000              0.0393960        
    281.9000000              0.0717102        
    135.5400000              0.0858877        
     64.8700000             -0.0103861        
     32.1290000             -0.3040135        
     16.0370000             -0.4933178        
      7.7849000              0.0160890        
      3.7247000              0.7146686        
      1.7583000              0.4904795        
S   18   1.00
 16475000.0000000           -0.0000001        
 2466600.0000000            -0.0000010        
 561310.0000000             -0.0000054        
 158990.0000000             -0.0000227        
  51869.0000000             -0.0000827        
  18726.0000000             -0.0002694        
   7303.6000000             -0.0008042        
   3029.1000000             -0.0021949        
   1320.8000000             -0.0054939        
    600.0300000             -0.0120960        
    281.9000000             -0.0222623        
    135.5400000             -0.0266063        
     64.8700000              0.0027580        
     32.1290000              0.1016803        
     16.0370000              0.1704132        
      7.7849000             -0.0062220        
      3.7247000             -0.3452570        
      1.7583000             -0.4234840        
S   1   1.00
      0.5833100              1.0000000        
S   1   1.00
      0.2785600              1.0000000        
S   1   1.00
      0.1182900              1.0000000        
P   13   1.00
  26607.0000000              0.0000619        
   6298.2000000              0.0005499        
   2045.2000000              0.0031620        
    782.1600000              0.0137979        
    331.6300000              0.0479812        
    151.1100000              0.1315710        
     72.3920000              0.2685861        
     35.8620000              0.3683473        
     18.1340000              0.2711363        
      9.0430000              0.0762222        
      4.4500000              0.0046749        
      2.1661000              0.0012565        
      0.9962800             -0.0002357        
P   13   1.00
  26607.0000000             -0.0000248        
   6298.2000000             -0.0002212        
   2045.2000000             -0.0012736        
    782.1600000             -0.0056179        
    331.6300000             -0.0198600        
    151.1100000             -0.0565531        
     72.3920000             -0.1209479        
     35.8620000             -0.1773098        
     18.1340000             -0.0921472        
      9.0430000              0.2187683        
      4.4500000              0.4854670        
      2.1661000              0.3721970        
      0.9962800              0.0776907        
P   13   1.00
  26607.0000000              0.0000064        
   6298.2000000              0.0000572        
   2045.2000000              0.0003297        
    782.1600000              0.0014562        
    331.6300000              0.0051591        
    151.1100000              0.0147617        
     72.3920000              0.0317694        
     35.8620000              0.0470680        
     18.1340000              0.0223871        
      9.0430000             -0.0720254        
      4.4500000             -0.1626429        
      2.1661000             -0.1496503        
      0.9962800              0.1064517        
P   1   1.00
      0.4544300              1.0000000        
P   1   1.00
      0.1940400              1.0000000        
P   1   1.00
      0.0789970              1.0000000        
D   9   1.00
   1289.6000000              0.0001190        
    389.7500000              0.0011551        
    151.7600000              0.0067648        
     67.2230000              0.0273017        
     31.9130000              0.0809298        
     15.8570000              0.1794011        
      8.0545000              0.2840086        
      4.0887000              0.3266797        
      2.0556000              0.2584900        
D   1   1.00
      0.9950900              1.0000000        
D   1   1.00
      0.4231300              1.0000000        
D   1   1.00
      0.1779000              1.0000000        
F   1   1.00
      0.5515000              1.0000000        
****
Kr     0 
S   18   1.00
 18226108.0000000            0.0000032        
 2728802.5000000             0.0000252        
 620997.7100000              0.0001328        
 175899.5800000              0.0005607        
  57387.4970000              0.0020401        
  20717.1810000              0.0066235        
   8078.8899000              0.0194996        
   3349.5170000              0.0519364        
   1459.7812000              0.1221166        
    662.8939100              0.2383653        
    311.3921500              0.3407051        
    149.9375100              0.2792855        
     72.4982490              0.0840992        
     35.5693540              0.0025042        
     17.7666330              0.0013574        
      8.7123830             -0.0006591        
      4.1449710              0.0002701        
      1.9696490             -0.0001436        
S   18   1.00
 18226108.0000000           -0.0000010        
 2728802.5000000            -0.0000079        
 620997.7100000             -0.0000418        
 175899.5800000             -0.0001766        
  57387.4970000             -0.0006434        
  20717.1810000             -0.0020999        
   8078.8899000             -0.0062453        
   3349.5170000             -0.0170804        
   1459.7812000             -0.0423815        
    662.8939100             -0.0928679        
    311.3921500             -0.1657390        
    149.9375100             -0.1955088        
     72.4982490             -0.0016409        
     35.5693540              0.4530071        
     17.7666330              0.5370751        
      8.7123830              0.1528971        
      4.1449710              0.0057411        
      1.9696490              0.0017414        
S   18   1.00
 18226108.0000000            0.0000004        
 2728802.5000000             0.0000032        
 620997.7100000              0.0000168        
 175899.5800000              0.0000709        
  57387.4970000              0.0002582        
  20717.1810000              0.0008433        
   8078.8899000              0.0025115        
   3349.5170000              0.0068921        
   1459.7812000              0.0172220        
    662.8939100              0.0383159        
    311.3921500              0.0705438        
    149.9375100              0.0880717        
     72.4982490              0.0006328        
     35.5693540             -0.2881065        
     17.7666330             -0.5049797        
      8.7123830             -0.0267773        
      4.1449710              0.7098718        
      1.9696490              0.5158020        
S   18   1.00
 18226108.0000000           -0.0000001        
 2728802.5000000            -0.0000010        
 620997.7100000             -0.0000053        
 175899.5800000             -0.0000226        
  57387.4970000             -0.0000823        
  20717.1810000             -0.0002684        
   8078.8899000             -0.0008014        
   3349.5170000             -0.0021937        
   1459.7812000             -0.0055074        
    662.8939100             -0.0122266        
    311.3921500             -0.0227617        
    149.9375100             -0.0283606        
     72.4982490             -0.0007565        
     35.5693540              0.1001365        
     17.7666330              0.1815332        
      8.7123830              0.0111867        
      4.1449710             -0.3575843        
      1.9696490             -0.4572305        
S   1   1.00
      0.6799520              1.0000000        
S   1   1.00
      0.3245020              1.0000000        
S   1   1.00
      0.1374410              1.0000000        
P   13   1.00
  28600.8310000              0.0000605        
   6770.9912000              0.0005378        
   2199.0489000              0.0030934        
    841.1795700              0.0135150        
    356.7663300              0.0470959        
    162.6362000              0.1296200        
     77.9660350              0.2661108        
     38.6614890              0.3678058        
     19.5767910              0.2740372        
      9.7917610              0.0787113        
      4.8353830              0.0049842        
      2.3681250              0.0012267        
      1.0899960             -0.0002448        
P   13   1.00
  28600.8310000             -0.0000246        
   6770.9912000             -0.0002192        
   2199.0489000             -0.0012628        
    841.1795700             -0.0055756        
    356.7663300             -0.0197546        
    162.6362000             -0.0564488        
     77.9660350             -0.1214923        
     38.6614890             -0.1794907        
     19.5767910             -0.0962314        
      9.7917610              0.2163190        
      4.8353830              0.4899721        
      2.3681250              0.3726758        
      1.0899960              0.0750088        
P   13   1.00
  28600.8310000              0.0000067        
   6770.9912000              0.0000596        
   2199.0489000              0.0003432        
    841.1795700              0.0015190        
    356.7663300              0.0053881        
    162.6362000              0.0154935        
     77.9660350              0.0335176        
     38.6614890              0.0501911        
     19.5767910              0.0244550        
      9.7917610             -0.0752953        
      4.8353830             -0.1760534        
      2.3681250             -0.1570724        
      1.0899960              0.1304579        
P   1   1.00
      0.5045880              1.0000000        
P   1   1.00
      0.2184550              1.0000000        
P   1   1.00
      0.0899590              1.0000000        
D   9   1.00
   1437.7792000              0.0001108        
    434.2684600              0.0010828        
    168.9269900              0.0064065        
     74.7775350              0.0262379        
     35.5160240              0.0788235        
     17.6710510              0.1770677        
      9.0046110              0.2839622        
      4.5947730              0.3294702        
      2.3264860              0.2589001        
D   1   1.00
      1.1332470              1.0000000        
D   1   1.00
      0.4813070              1.0000000        
D   1   1.00
      0.2053000              1.0000000        
F   1   1.00
      0.6622000              1.0000000        
****

